Variable Read Disturbance: An Experimental Analysis of Temporal Variation in DRAM Read Disturbance

Modern DRAM chips are subject to read disturbance errors. State-of-the-art read disturbance mitigations rely on accurate and exhaustive characterization of the read disturbance threshold (RDT) (e.g., the number of aggressor row activations needed to induce the first RowHammer or RowPress bitflip) of every DRAM row (of which there are millions or billions in a modern system) to prevent read disturbance bitflips securely and with low overhead. We experimentally demonstrate for the first time that the RDT of a DRAM row significantly and unpredictably changes over time. We call this new phenomenon variable read disturbance (VRD). Our experiments using 160 DDR4 chips and 4 HBM2 chips from three major manufacturers yield two key observations. First, it is very unlikely that relatively few RDT measurements can accurately identify the RDT of a DRAM row. The minimum RDT of a DRAM row appears after tens of thousands of measurements (e.g., up to 94,467), and the minimum RDT of a DRAM row is 3.5X smaller than the maximum RDT observed for that row. Second, the probability of accurately identifying a row's RDT with a relatively small number of measurements reduces with increasing chip density or smaller technology node size. Our empirical results have implications for the security guarantees of read disturbance mitigation techniques: if the RDT of a DRAM row is not identified accurately, these techniques can easily become insecure. We discuss and evaluate using a guardband for RDT and error-correcting codes for mitigating read disturbance bitflips in the presence of RDTs that change unpredictably over time. We conclude that a >10% guardband for the minimum observed RDT combined with SECDED or Chipkill-like SSC error-correcting codes could prevent read disturbance bitflips at the cost of large read disturbance mitigation performance overheads (e.g., 45% performance loss for an RDT guardband of 50%).

==> test_time_plotter.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# read file \"test_times_hammersweep.csv\" into df\n",
    "# and plot the data\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "df = pd.read_csv(\"test_times_hammersweep.csv\")\n",
    "\n",
    "# melt one_bank, 16_banks, 32_banks into one column, using hammer as index\n",
    "df = pd.melt(df, id_vars=['HAMMER'], value_vars=['one_bank', '16_banks', '32_banks'], var_name='test_params', value_name='time')\n",
    "\n",
    "# time is in seconds, convert to milliseconds\n",
    "df['time'] = df['time'] * 1e3\n",
    "\n",
    "\n",
    "# figure size\n",
    "plt.figure(figsize=(5, 2))\n",
    "\n",
    "# plot using seaborn\n",
    "import seaborn as sns\n",
    "\n",
    "# colorpalette is husl,3, select it\n",
    "sns.set_palette(\"husl\", 6)\n",
    "# hue is test_param, y is time\n",
    "sns.barplot(x='test_params', y='time', hue='HAMMER', data=df, edgecolor='black', linewidth=1.5)\n",
    "\n",
    "# y axis label is Time (ms)\n",
    "plt.ylabel(\"Test Time (ms)\", fontsize=12)\n",
    "\n",
    "plt.xlabel(\"Number of Simultaneously Tested Banks\", fontsize=12)\n",
    "\n",
    "# x axis tick labels are: one bank, 16 banks, 32 banks\n",
    "plt.xticks([0, 1, 2], ['1', '16', '32'], fontsize=12)\n",
    "\n",
    "# put legend above the plotting area, ncols = 3, add title \"Hammer Count\"\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.4, 1.02), ncol=3, fontsize=10, title='Hammer Count $(t_{AggOn} = t_{RAS})$')\n",
    "\n",
    "# y axis ticks 0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0\n",
    "plt.yticks([0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0], fontsize=11)\n",
    "\n",
    "# save figure as \"test_times_hammersweep.pdf\"\n",
    "plt.savefig(\"hammer_test_times_hammersweep_1.pdf\", bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "   numberofrows test_params       time\n",
      "0           32K    one_bank   3.605320\n",
      "1           64K    one_bank   7.210640\n",
      "2          128K    one_bank  14.421279\n",
      "3          256K    one_bank  28.842558\n",
      "4           32K    16_banks   3.840563\n",
      "5           64K    16_banks   7.681126\n",
      "6          128K    16_banks  15.362252\n",
      "7          256K    16_banks  30.724504\n",
      "8           32K    32_banks   7.681126\n",
      "9           64K    32_banks  15.362252\n",
      "10         128K    32_banks  30.724504\n",
      "11         256K    32_banks  61.449008\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# do the above to test_time_numberofrowssweep,\n",
    "# save figure as \"test_times_numberofrowssweep.pdf\"\n",
    "\n",
    "df = pd.read_csv(\"test_time_numberofrowssweep.csv\")\n",
    "\n",
    "df = pd.melt(df, id_vars=['numberofrows'], value_vars=['one_bank', '16_banks', '32_banks'], var_name='test_params', value_name='time')\n",
    "\n",
    "# use the K notation for numberofrows (e.g., 32768 = 32K): do this one by one, match 32768 to 32K\n",
    "df['numberofrows'] = df['numberofrows'].replace(32768, '32K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(65536, '64K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(131072, '128K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(262144, '256K')\n",
    "\n",
    "# test time is in hours now, do not convert\n",
    "\n",
    "# color palette husl 4\n",
    "sns.set_palette(\"husl\", 4)\n",
    "\n",
    "plt.figure(figsize=(5, 2))\n",
    "\n",
    "sns.barplot(x='test_params', y='time', hue='numberofrows', data=df, edgecolor='black', linewidth=1.5)\n",
    "\n",
    "plt.ylabel(\"Test Time (days)\", fontsize=12)\n",
    "\n",
    "plt.xlabel(\"Number of Simultaneously Tested Banks\", fontsize=12)\n",
    "\n",
    "plt.xticks([0, 1, 2], ['1', '16', '32'], fontsize=12)\n",
    "\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.31, 1.02), ncol=2, fontsize=10, title='Number of Rows $(t_{AggOn} = t_{RAS})$')\n",
    "\n",
    "# y ticks are 0, 10, 20, 30, 40, 50, 60\n",
    "plt.yticks([0, 10, 20, 30, 40, 50, 60], fontsize=11)\n",
    "\n",
    "plt.savefig(\"hammer_test_times_numberofrowssweep_100K.pdf\", bbox_inches='tight')\n",
    "\n",
    "# print the data\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "   numberofrows test_params       time\n",
      "0           32K    one_bank   0.865277\n",
      "1           64K    one_bank   1.730553\n",
      "2          128K    one_bank   3.461107\n",
      "3          256K    one_bank   6.922214\n",
      "4           32K    16_banks   0.921735\n",
      "5           64K    16_banks   1.843470\n",
      "6          128K    16_banks   3.686941\n",
      "7          256K    16_banks   7.373881\n",
      "8           32K    32_banks   1.843470\n",
      "9           64K    32_banks   3.686941\n",
      "10         128K    32_banks   7.373881\n",
      "11         256K    32_banks  14.747762\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# do the above to test_time_numberofrowssweep,\n",
    "# save figure as \"test_times_numberofrowssweep.pdf\"\n",
    "\n",
    "df = pd.read_csv(\"test_time_numberofrowssweep.csv\")\n",
    "\n",
    "df = pd.melt(df, id_vars=['numberofrows'], value_vars=['one_bank', '16_banks', '32_banks'], var_name='test_params', value_name='time')\n",
    "\n",
    "# use the K notation for numberofrows (e.g., 32768 = 32K): do this one by one, match 32768 to 32K\n",
    "df['numberofrows'] = df['numberofrows'].replace(32768, '32K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(65536, '64K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(131072, '128K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(262144, '256K')\n",
    "\n",
    "# multiply test time by 24 and divide by 100\n",
    "df['time'] = df['time'] * 24 / 100\n",
    "\n",
    "# color palette husl 4\n",
    "sns.set_palette(\"husl\", 4)\n",
    "\n",
    "plt.figure(figsize=(5, 2))\n",
    "\n",
    "sns.barplot(x='test_params', y='time', hue='numberofrows', data=df, edgecolor='black', linewidth=1.5)\n",
    "\n",
    "plt.ylabel(\"Test Time (hours)\", fontsize=12)\n",
    "\n",
    "plt.xlabel(\"Number of Simultaneously Tested Banks\", fontsize=12)\n",
    "\n",
    "plt.xticks([0, 1, 2], ['1', '16', '32'], fontsize=12)\n",
    "\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.31, 1.02), ncol=2, fontsize=10, title='Number of Rows $(t_{AggOn} = t_{RAS})$')\n",
    "\n",
    "# y ticks are 0, 10, 20, 30, 40, 50, 60\n",
    "plt.yticks([0, 2, 4, 6, 8, 10, 12, 14, 16], fontsize=11)\n",
    "\n",
    "plt.savefig(\"hammer_test_times_numberofrowssweep_1K.pdf\", bbox_inches='tight')\n",
    "\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# read file \"test_times_hammersweep.csv\" into df\n",
    "# and plot the data\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "df = pd.read_csv(\"test_times_hammersweep.csv\")\n",
    "\n",
    "# melt one_bank, 16_banks, 32_banks into one column, using hammer as index\n",
    "df = pd.melt(df, id_vars=['HAMMER'], value_vars=['one_bank', '16_banks', '32_banks'], var_name='test_params', value_name='time')\n",
    "\n",
    "# remove anything but \"one_bank\" from df\n",
    "df = df[df['test_params'] == 'one_bank']\n",
    "# store length of df\n",
    "n = len(df)\n",
    "\n",
    "# concat df 3 times to itself: we are going to add a new column with 4 values: 32768, 65536, 131072, 262144\n",
    "df = pd.concat([df] * 4)\n",
    "\n",
    "# sort by HAMMER\n",
    "df = df.sort_values(by='HAMMER')\n",
    "\n",
    "\n",
    "# add a new column numberofrows with values 32768, 65536, 131072, 262144\n",
    "df['numberofrows'] = [32768, 65536, 131072, 262144] * n \n",
    "\n",
    "# multiply time by numberofrows\n",
    "df['time'] = df['time'] * df['numberofrows']\n",
    "\n",
    "# convert numberofrows to K notation one by one\n",
    "df['numberofrows'] = df['numberofrows'].replace(32768, '32K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(65536, '64K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(131072, '128K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(262144, '256K')\n",
    "\n",
    "# plot using seaborn: barplot: hue is hammer, y is time, x is numberofrows\n",
    "import seaborn as sns\n",
    "\n",
    "plt.figure(figsize=(5, 2))\n",
    "\n",
    "df = df[df['test_params'] == 'one_bank']\n",
    "\n",
    "sns.set_palette(\"husl\", 6)\n",
    "\n",
    "# grid behind bars\n",
    "sns.barplot(x='numberofrows', y='time', hue='HAMMER', data=df, edgecolor='black', linewidth=1.5)\n",
    "\n",
    "plt.ylabel(\"Test Time (seconds)\", fontsize=12)\n",
    "\n",
    "plt.xlabel(\"Number of Rows\", fontsize=12)\n",
    "\n",
    "plt.xticks([0, 1, 2, 3], ['32K', '64K', '128K', '256K'], fontsize=12)\n",
    "\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.4, 1.02), ncol=3, fontsize=10, title='Hammer Count $(t_{AggOn} = t_{RAS})$')\n",
    "\n",
    "# get reference to ax\n",
    "ax = plt.gca()\n",
    "\n",
    "# ax.set_axisbelow(True)\n",
    "# ax.grid(axis='y', linestyle='dashed')\n",
    "\n",
    "# save figure as \"test_times_hammer_row.pdf\"\n",
    "\n",
    "plt.savefig(\"hammer_test_times_hammer_row_1.pdf\", bbox_inches='tight')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "   HAMMER       one_bank      16_banks      32_banks\n",
      "0     500    5779.081728  1.286811e+05  2.569385e+05\n",
      "1    1000   10956.681730  2.439655e+05  4.875072e+05\n",
      "2    2000   21311.881730  4.745344e+05  9.486451e+05\n",
      "3    4000   42022.281730  9.356723e+05  1.870921e+06\n",
      "4    8000   83443.081730  1.857948e+06  3.715472e+06\n",
      "5   16000  166284.681700  3.702499e+06  7.404575e+06\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "energy_hammer_csv = \"\"\"\n",
    "HAMMER,one_bank,16_banks,32_banks\\n\n",
    "500,5779.081728,128681.1072,256938.4833\\n\n",
    "1000,10956.68173,243965.4871,487507.243\\n\n",
    "2000,21311.88173,474534.4091,948645.087\\n\n",
    "4000,42022.28173,935672.2531,1870920.775\\n\n",
    "8000,83443.08173,1857947.941,3715472.151\\n\n",
    "16000,166284.6817,3702499.317,7404574.903\n",
    "\"\"\"\n",
    "\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import seaborn as sns\n",
    "\n",
    "# convert the energy_hammer_csv into a dataframe\n",
    "from io import StringIO\n",
    "\n",
    "df = pd.read_csv(StringIO(energy_hammer_csv))\n",
    "\n",
    "print(df)\n",
    "# melt one_bank, 16_banks, 32_banks into one column, using hammer as index\n",
    "\n",
    "df = pd.melt(df, id_vars=['HAMMER'], value_vars=['one_bank', '16_banks', '32_banks'], var_name='test_params', value_name='energy')\n",
    "\n",
    "# energy is in nJ, plot in mJ\n",
    "\n",
    "df['energy'] = df['energy'] / 1e6\n",
    "\n",
    "# figure size\n",
    "plt.figure(figsize=(5, 2))\n",
    "\n",
    "# plot using seaborn\n",
    "\n",
    "sns.set_palette(\"husl\", 6)\n",
    "\n",
    "sns.barplot(x='test_params', y='energy', hue='HAMMER', data=df, edgecolor='black', linewidth=1.5)\n",
    "\n",
    "plt.ylabel(\"Energy (mJ)\", fontsize=12)\n",
    "\n",
    "plt.xlabel(\"Number of Simultaneously Tested Banks\", fontsize=12)\n",
    "\n",
    "plt.xticks([0, 1, 2], ['1', '16', '32'], fontsize=12)\n",
    "\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.4, 1.02), ncol=3, fontsize=10, title='Hammer Count $(t_{AggOn} = t_{RAS})$')\n",
    "\n",
    "plt.yticks([0, 1, 2, 3, 4, 5, 6, 7, 8], fontsize=11)\n",
    "\n",
    "plt.savefig(\"hammer_energy_hammersweep_1.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "   numberofrows test_params        energy\n",
      "0           32K    one_bank     35.902855\n",
      "1           64K    one_bank     71.805709\n",
      "2          128K    one_bank    143.611419\n",
      "3          256K    one_bank    287.222838\n",
      "4           32K    16_banks    799.426108\n",
      "5           64K    16_banks   1598.852216\n",
      "6          128K    16_banks   3197.704432\n",
      "7          256K    16_banks   6395.408864\n",
      "8           32K    32_banks   1597.463734\n",
      "9           64K    32_banks   3194.927467\n",
      "10         128K    32_banks   6389.854935\n",
      "11         256K    32_banks  12779.709870\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAegAAADnCAYAAADVccVtAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAABiT0lEQVR4nO3deVxN+f8H8Ndtubd9L4W0UiFlV2ZUomTfFZJdk2GIkC1bKskyTLaxC2HEiJR97MvQkKZSQrbJ0qKu9vP7o9893063Umnl/Xw87oN7zuec8znn3O77fs5n4zEMw4AQQgghDYpEfWeAEEIIIeIoQBNCCCENEAVoQgghpAGiAE0IIYQ0QBSgCSGEkAaIAjQhhBDSAFGAJoQQQhogCtCEEEJIA0QBmhBCCGmAGlSATkxMhLu7OywtLSElJYW2bdtWmP7EiRPg8XhlpsvIyMCkSZOgpqYGRUVFDB8+HG/evBFLd+PGDVhZWUFWVhZ6enoICAhA6cHVGIaBv78/WrRoAVlZWVhZWeHWrVtfd7KEEEJIBRpUgH78+DFOnz4NY2NjtG7dusK0nz9/xuzZs9GkSZMy148aNQpRUVHYunUrQkJCEB8fDycnJxQUFLBpEhMT4ejoCB0dHYSHh2PWrFlYunQpgoKCOPsKCAiAj48PZs+ejfDwcOjo6MDBwQFPnz79+pMmhBBCysI0IIWFhez/3dzcmDZt2pSbdsmSJUyPHj3KTHfjxg0GABMZGckui4uLY3g8HhMaGsoumzp1KqOnp8fk5uayy7y9vRkVFRUmJyeHYRiG+fz5M6OkpMR4e3uzaXJzcxk9PT3mp59+qv7JEkIIIRVoUCVoCYnKZScpKQlBQUH49ddfy1wfEREBFRUV9O7dm11mYmICS0tLnDlzhpNu8ODB4PP57DJnZ2ekp6fj5s2bAIofgWdmZmLkyJFsGj6fj6FDh3L2RQghhNSkBhWgK+uXX37BuHHjYGFhUeb6uLg4mJiYgMfjcZabmZkhLi4OAJCdnY2UlBSYmppy0piamoLH47HpRP+WTmdmZoYXL17g8+fPNXJOhBBCSElS9Z2Bqjp16hRu3LiBhISEctOkpaVBRUVFbLmqqio+fvwIAEhPTwcAsXR8Ph9ycnJsurS0NAgEAsjIyIjti2EYpKWlQVZWVuxYubm5yM3NZd8XFRXh48ePUFdXF/vhQAgh5PvBMAw+ffqEpk2bVvjkuFEF6JycHMyaNQvLly+HhoZGfWenQn5+fli+fHl9Z4MQQkgDlZKSgubNm5e7vlEF6A0bNkBCQgIuLi5sCTgvLw9FRUVIT0+HnJwc+Hw+VFVVkZKSIrZ9Wloa1NTUAPyv5JyRkcFJk5eXB6FQyKZTVVVFbm4ucnJyOKXotLQ08Hg8qKqqlplXb29veHp6su8zMjLQokULpKSkQElJqdrXgBBCSOOWmZkJXV1dKCoqVpiuUQXouLg4JCYmQlNTU2ydqqoqtmzZAnd3d5iamuL8+fNgGIbzODkuLg7m5uYAAHl5eejq6rJ1zCLx8fFgGIatcxb9Gx8fz6nzjouLY/tFl0UgEEAgEIgtV1JSogBNCCHki9WdjSpAL1iwAOPHj+cs8/f3R3x8PHbv3o1WrVoBAJycnLBy5UpcuHABvXr1AgAkJCTgwYMHmD9/Prutk5MTTp48iTVr1kBaWhoAEBoaChUVFVhbWwMArK2toaSkhKNHj7IBOj8/H8ePH0ffvn1r9PwYhkFBQQEKCwtrdL+EkC+TlJSElJQUtREhDUaDCtBCoZDtuvT8+XNkZmbi2LFjAAAbGxuYmpqKtabes2cPXr58CVtbW3aZlZUVHB0dMXHiRAQFBUFGRgaLFi1Cu3btMHToUDadl5cXQkJC4OLiAg8PDzx69AiBgYHw9fVlu17JyMjA29sby5Ytg6amJszNzREcHIwPHz5g7ty5NXbueXl5ePPmDYRCYY3tkxBSNXJyctDR0eF0vSSkvjSoAJ2amooRI0ZwloneX7p0iROEvyQ0NBSenp6YOnUqCgoK4ODggE2bNkFK6n+nbGxsjKioKHh6eqJv377Q1NTE8uXLMWfOHM6+5s+fD4ZhsHbtWrx79w6WlpaIjIyEoaFh9U+2hKKiIiQnJ0NSUhJNmzYFn8+nX/GE1CGGYZCXl4d3794hOTkZLVu2rPS4DITUFh7DlBp4mtSKzMxMKCsrIyMjQ6wOOicnB8nJydDT04OcnFw95ZAQIhQK8fz5cxgYGIh1rSSkplQUD0qin4gNCP1iJ6R+0d8gaUjo00gIIYQ0QBSgCSGEkAaIAjQhhBDSAFGAJl9ka2uLWbNm1Xc2WAzDYOrUqVBTUwOPx0N0dHR9Z6lGffjwAVpaWnj27Fl9Z+Wb4ezsLDbPO/l2MQyD7OzsOn3VRntrCtCNwPjx48Hj8eDv789ZfuLEie+yO9bZs2exZ88ehIeH482bN2jbtq1YGtE14/F4kJaWhoGBAebNm4ecnJx6yHHV+Pr6YtCgQdDX12eXzZ49m9OH/1tT2+e3ePFi+Pr6ig3tS75NQqEQCgoKdfqqjTEsKEA3EjIyMggICEBaWlp9Z6XG5OXlVWu7pKQk6OjowNraGtra2py+7SX16dMHb968wdOnT7F+/Xps27YNPj4+X5PlWicUCrFz505MmjSJs/zOnTvo1KlTPeWq9tX2+bVt2xZGRkY4cOBArR2DkJpGAbqR6NWrF7S1teHn51duGn19fWzYsIGzzNLSEsuWLWPf29raYsaMGZg1axZUVVXRpEkT7NixA9nZ2ZgwYQIUFRVhbGyMiIgIzn4KCgrw888/Q1lZGRoaGliyZAnnkU5RURH8/PxgYGAAWVlZWFhYsKPAlTz2zz//jFmzZkFDQwOOjo5lnkdubi5mzpwJLS0tyMjI4IcffsDdu3cBFJeMZ8yYgRcvXoDH43FKmaUJBAJoa2tDV1cXgwcPRq9evXDu3LlKHwsAwsPDoaKiwg6/Gh0dDR6PhwULFrBpJk+ejLFjxwIAjh07BnNzc8jKykJdXR29evVCdnZ2uXks7cyZMxAIBOjWrRuA4h8x0tLSuHHjBhYtWgQej8eu+xbU5fkNGDAAhw8frpV9k4br98BH2P9rUq28fg98VKt5pwDdSEhKSmL16tXYtGkTXr58+VX72rt3LzQ0NHDnzh3MmDEDP/30E0aMGAFra2vcv38fDg4OcHV15Tyy2bt3L6SkpHDnzh1s3LgR69atw++//86u9/Pzw759+7B161Y8fvwYs2fPxtixY3HlyhWxY/P5fFy/fh1bt24tM3/z5s3DH3/8gb179+L+/fswNjaGo6MjPn78iI0bN2LFihVo3rw53rx5wwmmFYmJicGNGzfEhnCs6FgA8OOPP+LTp0948OABAODKlSvQ0NDA5cuX2X1cuXIFtra2ePPmDVxcXDBx4kT8+++/uHz5MoYOHVqluqmrV6+iY8eO7HspKSlcv34dQPGPgzdv3uDs2bOV3l9dWr169RcfA7548YKzTV2eX5cuXXDnzh3OPO3k2ycQyEGmll4CQe0OLNWgAnRiYiLc3d1haWkJKSkpsbrFzMxMLFu2DF26dIGKigqaNGmCAQMG4NEj8V8xGRkZmDRpEtTU1KCoqIjhw4fjzZs3Yulu3LgBKysryMrKQk9PDwEBAWJfqAzDwN/fn529ysrKCrdu3arZk6+EIUOGwNLS8qsf01pYWGDx4sVo2bIlvL29ISMjAw0NDUyZMgUtW7bE0qVL8eHDBzx8+JDdRldXF+vXr4eJiQnGjBmDGTNmYP369QCKS6GrV6/Grl274OjoCENDQ4wfPx5jx47Ftm3bOMdu2bIl1qxZAxMTE5iYmIjlLTs7G1u2bEFgYCCcnJzQunVr7NixA7Kysti5cyeUlZWhqKgISUlJaGtrlzmzmUh4eDgUFBQgIyMDc3NzpKamwsvLq9LHAgBlZWVYWlqyAfny5cuYPXs2Hjx4gKysLLx69QqJiYmwsbHBmzdvUFBQgKFDh0JfXx/m5ubw8PCAgoJCpe/N8+fP0bRpU/a9hIQEXr9+DXV1dVhYWEBbW5udKlVk5MiR6N69e6WPUZ59+/ahY8eOsLCwwA8//FDlxnfu7u6Ijo6u8FXy3IDyz2/dunVo1qwZLCws0KpVK0RFRYkdr6zzTklJwZAhQ9CpUycYGxtj4sSJ7LqmTZsiLy8Pb9++rdJ5EVJfGlSAfvz4MU6fPg1jY2O0bt1abP2LFy+wbds2ODg44MiRI9ixYwcyMjLQrVs3/Pvvv5y0o0aNQlRUFLZu3YqQkBDEx8fDyckJBQUFbJrExEQ4OjpCR0cH4eHhmDVrFpYuXSrW2jMgIAA+Pj6YPXs2wsPDoaOjAwcHBzx9+rR2LkQFAgICsHfvXrHzrYp27dqx/5eUlIS6ujo7DScANGnSBEDx2Ogi3bp14zRIs7KywpMnT1BYWIjExEQIhUL07t2bU1rat28fkpKSOMcuWTosS1JSEvLz8zlfvNLS0ujSpUuVz9nOzg7R0dG4ffs23NzcMGHCBAwbNqzKx7KxscHly5fBMAyuXr2KoUOHwszMDNeuXcOVK1fQtGlTtGzZEhYWFrC3t4e5uTlGjBiBHTt2VLnNwOfPn8WGmHzw4AFnqtOSHj58iJSUFCQkJFTpOKVt374d+/btw/nz5/HPP/9g1apVGDp0aJXaCaipqcHY2LjCV1ntBco6v5iYGKxdu5bNy5IlSzjryztvZ2dnuLu74969e3jy5AlnQhvR1LA0IQ1pLBpUgB4wYABSUlJw7NgxdOjQQWy9gYEBkpKSsGrVKjg4OGDgwIE4c+YMZGRkEBwczKa7efMmIiMjsXPnTowcORIDBw7EsWPH8PDhQxw/fpxNFxgYCHV1dRw+fBj29vaYPXs25syZA19fX/YxWE5ODvz8/DBnzhzMnj0b9vb2OHz4MNTU1LB27dravyil9OjRA46OjvD29hZbJyEhIVb6z8/PF0snmlpTRNTSueR7oLheuTKysrIAAKdPn+aUlmJjY8XqoeXl5Su1z5ogLy8PY2NjWFhYYNeuXbh9+zZbMq4KW1tbXLt2Df/88w+kpaVhamoKW1tbXL58GVeuXIGNjQ2A4h87586dQ0REBFq3bo1NmzbBxMQEycnJlT6WhoaGWFCPjo4uN0AvXboUq1evhoqKCvuEKDo6GlZWVrCwsEBAQACnrr+sdZmZmVi1ahUOHToEVVVV9pyVlJTw+PFj9O3bF0uXLkX37t1haGiImJiYMvNSnUfc5Z1fTEwMWrZsCQAwNDQUq5oo67xzcnJw9+5d9gcXj8fj/NAXVVtU9NSFkIakQQXoL42DKy8vLzaZhIKCAoyNjfH69Wt2WUREBFRUVNC7d292mYmJCSwtLdnpLEXpBg8ezPnjd3Z2Rnp6Om7evAmg+BF4ZmYmRo4cyabh8/kYOnQoZ191yd/fH6dOnWLzKKKpqcl5jJ+ZmVml4FCR27dvc97funULLVu2hKSkJFq3bg2BQIAXL16IlZh0dXWrdBwjIyO2jlokPz8fd+/eLfOpSmVJSEhg4cKFWLx4MT5//lylY4nqodevX88GY1GAvnz5MmeWNR6Ph+7du2P58uV48OAB+Hw+wsLCKp3P9u3bIzY2lrPs0aNHsLS0FEt79+5dZGVlwc7ODqampoiNjUV+fj7Gjx+P3bt3459//sH169fZJyblrTt06BB69OghFrgEAgEyMzMRExODFi1a4Pr165g5cyZOnjxZZt6r84i7rPNjGAb//vsvWrVqhcLCQuzatYtTgi7rvIHing7W1tYwNTXFzJkzxR7Rx8TEoHnz5tDQ0Cj3+hPSkDSoAF0d6enpiImJgZmZGbssLi4OJiYmYn2EzczMEBcXB6C4/jElJUVsfmlTU1PweDw2nejf0unMzMzw4sUL9su+Lpmbm2PMmDH49ddfOct79uyJ/fv34+rVq3j06BHc3NwgKSlZI8d88eIFPD09ER8fj0OHDmHTpk345ZdfAACKioqYO3cuZs+ejb179yIpKQn379/Hpk2bsHfv3iodR15eHj/99BO8vLxw9uxZxMbGYsqUKRAKhWJdj6pqxIgRkJSUxG+//ValY6mqqqJdu3YICQlhg3GPHj1w//59JCQksEH79u3bWL16Ne7du4cXL17g+PHjePfuHeez+SWOjo54/PgxpxRdVFSE+Ph4vH79mtOPd+nSpVi5ciUAsIEqLCwMVlZW7OfVzMyMDdDlrYuJiRFr75Gbm4uEhAQYGBiAx+Nh8uTJAIqDfOk6cJHqPuIufX7JycnIzc1Fjx49oKGhgezsbDg4OFR43iIXL17E/v37UVRUBGtra7ZxH1DcAK/kfghp6Bp9gJ43bx54PB7c3d3ZZWlpaWV+iaiqqrKPudLT0wFALB2fz4ecnBybLi0tDQKBQKxeUFVVFQzDlFvHmJubi8zMTM6rJq1YsULsEbS3tzdsbGzQv39/9OvXD4MHD4aRkVGNHG/cuHH4/PkzunTpgunTp+OXX37B1KlT2fUrV67EkiVL4OfnBzMzM/Tp0wenT5+GgYFBlY/l7++PYcOGwdXVFR06dEBiYiIiIyPZx6/VJSUlhZ9//hlr1qxhuz5V9lg2NjYoLCxkA7Samhpat24NbW1ttrGbkpIS/vrrL/Tt2xetWrXC4sWLERQUBCcnp0rn0dzcHB06dMCRI0fYZatWrcKePXvQrFkzrFq1CgBw/fp1XLlyBS4uLtDX18fu3bsRGxuLhw8fckqjjx8/ZgN0eeuUlZXF6pqPHDkCKysrvHz5Ep07d2aXP3r0CG3atKn0+VRG6fOLiYmBo6MjoqOj2WqpV69eVXjeIhISErCzs8PmzZthY2PDrsvJycGJEycwZcqUGs07IbWKaaDc3NyYNm3aVJhm165dDABmz549nOW9evViHB0dxdJPnz6dadmyJcMwDPPy5UsGAHPo0CGxdPLy8oyvry/DMAyzatUqRiAQiKU5evQoA4B59epVmXnz8fFhAIi9MjIyxNJ+/vyZiY2NZT5//lzh+ZLvQ3h4OGNmZsYUFhaWm8bOzo65fv06+/7WrVtMjx49mKCgIGbu3LkMwzDMpUuXGBkZGSY3N5dhGKbcdTdu3GBMTU2ZtLQ0hmEY5s6dO0yrVq2YJ0+eMNu2bWNWrFjBHsfS0pJ5//59TZ8yh6+vL7N48WL2vbOzM/P7779XeN4MwzBnz55l8vLyGIZhmKdPnzL6+vpMcnIywzAMExwczPTu3fuLx6a/xW9DVlYW+527/9ck5ui2N7Xy2v9rEnucrKysSucvIyOj3HhQUtlDMDUCERERmDp1KpYsWQI3NzfOOlVVVaSkpIhtk5aWBjU1NQD/KzmXHvovLy8PQqGQTaeqqorc3Fzk5ORwStFpaWng8Xjlluq8vb3h6enJvs/MzKxyfSz5PvXr1w9PnjzBq1evyvzMXLx4EQBgbW3NLmvZsiViY2Nx9OhR9O3bl21R3rlzZ7aNxdixY8tcZ2VlhVmzZqFHjx7g8XjQ1tbG8ePHYWxsjF9//RX29vYAigerSU9Ph7q6eq2ef0xMDKe1/YABA3Dy5En2aUxZ5w0AR48ehYeHBxQVFSEvL48dO3awA9lIS0tj06ZNtZpvQmpaowzQt27dwvDhw+Hm5oYVK1aIrTc1NcX58+fBMAynHjouLo7tTiQvLw9dXV22jlkkPj4eDMOw9XSif+Pj4zktTePi4th+0WURCAQQCARfd6Lku1XR5CQ9e/ZEz549OcvU1NTw7t07ZGdn4969eygqKsL8+fPh6urKppGXly933bRp0zBt2jSxY5Vs5yAlJVVjjQ4rcvDgQc770aNHY/To0QBQ7nkD4AycU5qoDp2QxqTR1UHHxsaiX79+6NmzZ7kjUTk5OSEtLQ0XLlxglyUkJODBgwfo27cvJ93Jkyc5XZFCQ0OhoqLC/kq3traGkpISjh49yqbJz8/H8ePHOfsipCEIDAxE27Zt0aFDB/D5fE5gqmgdIaTh4TFMLcyRVU1CoZDtuvTbb78hKSkJ69atA1DcSIdhGHTs2BEMw2Dfvn2cLldKSkqcrjF9+vRBbGwsgoKCICMjg0WLFkFCQgL37t1jW5ImJibC0tISffr0gYeHBx49eoR58+bB19eXM8CBv78/li1bhoCAAJibmyM4OBhRUVGIjo6GoaFhpc4tMzMTysrKyMjIgJKSEmddTk4OkpOTYWBgINYYjRBSd+hv8duQnZ3NjuC3/9ckyNTSkJw5uUK4zixuiJuVlVXpcR4qigclNahH3KmpqRgxYgRnmej9pUuXAIAdh1pULyYiGu1JJDQ0FJ6enpg6dSoKCgrg4OCATZs2cbp5GBsbIyoqCp6enujbty80NTWxfPlyzJkzh7Pv+fPng2EYrF27Fu/evYOlpSUiIyMrHZwJIYSQqmpQJehvGZWgCWn46G/x2/CtlKAbXR00IYQQ8j2gAE0IIYQ0QBSgCSGEkAaIAjQhhBDSAFW7FXdsbCxiY2Px/v178Hg8aGhowMzM7KtmHCKEEEJIsSoF6MuXL2PPnj04deoU0tPTxeYe5vF4UFZWxoABAzBhwgTONHyEEEIIqbxKBeizZ89iyZIl+Pvvv9G2bVuMHz8eHTt2hKGhIWdWp+TkZPz99984d+4c9u/fjw4dOsDX15czYTxpGBiGgVAorPPjysnJiU0D+r2or2sOfN/XnZDGqlIBevjw4Zg8eTL2798vNi9ySVZWVuyYuXFxcdi6dStGjBhR41Mtkq8nFArZfoJ1qSp9Bb819XXNge/7uhPSWFWqkdiLFy+wYcOGCoNzaaamptiwYQOePXtW3bwRgi1btqBdu3ZQUlKCkpISrKysEBERAQD4+PEjZsyYARMTE8jKyqJFixaYOXMmZ4ayZ8+egcfjITo6ml326dMn2NnZoXXr1uzIdOR//vrrLwwYMABNmzYFj8fDiRMn2HX5+fmYP38+zM3NIS8vj6ZNm2LcuHF4/fo1Zx8JCQkYNGgQNDQ0oKSkhB9++IEdDRCg+0JIZVSqBC2aerE6qrJtYmIi1q5di1u3biEmJgampqaIiYkRS7dz504EBATgxYsXMDExga+vL/r3789Jk5GRAU9PT4SFhSE/Px+Ojo7YtGkTdHR0OOlu3LiBOXPmIDo6GlpaWvDw8MC8efM4jwMZhkFAQACCg4PZoT7Xr1+Pbt26VfFqNEwPvVZD7v+nJKwNwrw8tAtcWK1tmzdvDn9/f7Rs2RIMw2Dv3r0YNGgQHjx4AIZh8Pr1a6xduxatW7fG8+fP4e7ujtevX+PYsWNl7u/du3dwcnKChIQErl69WutTJ5bHZkMAJGt5trPC3FxcmTW/yttlZ2fDwsICEydOxNChQznrhEIh7t+/jyVLlsDCwgJpaWn45ZdfMHDgQNy7d49N179/f7Rs2RIXL16ErKwsNmzYgP79+yMpKQna2tpix2wo94WQhqRBjcX9+PFjnD59Gl27dkVRURGKiorE0hw+fBhTpkzBokWL0LNnT4SGhmLIkCG4evUqJ2COGjUKjx8/xtatW9nJMpycnMQmy3B0dETv3r2xatUqPHz4EAsWLICkpCRnsoyAgAD4+PjA398f7dq1w2+//QYHB4cqTZbRkMnx+ZDjN8ypMQcMGMB57+vriy1btuDWrVuYNGkS/vjjD3adkZERfH19MXbsWBQUFHDGXQeAlJQU9O7dG82aNcPJkyfr7XEzAEgKBLUeoKvLyckJTk5OZa5TVlbGuXPnOMs2b96MLl264MWLF2jRogXev3+PJ0+eYOfOnWjXrh2A4glngoODERMTIxagG9J9IaQhqXSAHjhwYJV2LCkpCSUlJbRp0wajRo2Cnp7eF7cZMGAABg0aBAAYP3485xe5iI+PD5ydnbFy5UoAgJ2dHR4+fIgVK1awM2HdvHkTkZGRiIyMhIODAwDAxMQEZmZmOH78OEaOHAmgePo9dXV1HD58GHw+H/b29nj37h18fX0xY8YMCAQC5OTkwM/PD3PmzMHs2bMBAD/++CNatWqFtWvXIjg4uErXhVRfYWEhjh49iuzsbFhZWZWZRjS2bengHB8fDy8vL3Tq1AmHDh2iubprUEZGBng8HlRUVAAA6urqMDExwb59+9ChQwcIBAJs27YNWlpa6NixI2dbui+ElK/SAfrhw4dVagXKMAw+ffqE/fv3w8fHB3/++Sd69+5d4TYSEhVXiT99+hQJCQkICAjgLHd2doaXlxdyc3MhEAgQEREBFRUVzvFMTExgaWmJM2fOsAE6IiICQ4cOBb/E411nZ2f4+fnh5s2bsLW1xY0bN5CZmcluAwB8Ph9Dhw7F8ePHK309SPU9evQIVlZWyMnJgYKCAsLCwsrsb//+/XusXLkSU6dOFVs3btw4dO/eHUePHoWkpGRdZPu7kJOTg/nz58PFxYUd9J/H4+H8+fMYPHgwFBUVISEhAS0tLZw9exaqqqqc7em+EFK+So8k9uzZMyQnJ1f69ezZM3z48AFPnjyBkZERvL29vzqzcXFxACDWWM3MzAx5eXlITk5m05mYmIj9oDAzM2P3kZ2djZSUFLF9mZqagsfjsekqOuaLFy/w+fPnrz4vUjETExNER0fj9u3b+Omnn+Dm5obY2FhOmszMTPTr1w+tW7fGsmXLxPYxcOBAXL16lX5U1aD8/HyMHDkSDMNgy5Yt7HKGYTB9+nRoaWnh6tWruHPnDgYPHowBAwbgzZs3nH3QfSGkfNWqgy4qKvpiaffjx49QU1ODkZER3N3dOXW61ZWWlgYA7KM0EdGv8o8fP7LpSqcRpROlSU9PL3NffD4fcnJynH0JBAKxqedK9v+WlZUVO1Zubi5yc3PZ99TVrPr4fD6MjY0BAB07dsTdu3exceNGbNu2DUBx698+ffpAUVERYWFhkJaWFtvHokWL0K5dO4wePRoMw3CeiJCqEwXn58+f4+LFi5wp8y5evIjw8HCkpaWxy4ODg3Hu3Dns3bsXCxYsYNPSfSGkfNUK0K6urjhw4EC5j7xfv34NBwcHtgV2v379oKioWP1cNkJ+fn5Yvnx5fWejUoR5eY1q/0VFReyPn8zMTDg6OkIgEODPP/+scA7fJUuWQEJCAmPGjAHDMBg1alSN5qsqCkv8eGtsxxAF5ydPnuDSpUtiLa5Fg7GU/hEvISFRZsPPhnRfCGlIqhWgT5w4gUmTJmHXrl1i65KTk2Fvb4+8El/KBgYGMDAwqH4u/5+opJyRkcFpCSoqWYu6dKmqqiIlJUVs+7S0NDaNqORcss8sAOTl5UEoFHL2lZubi5ycHM6Xf1paGng8nlidmoi3tzc8PT3Z95mZmdDV1a3S+daV6naBqgve3t5wcnJCixYt8OnTJxw8eBCXL19GZGQkMjMz4eDgAKFQiAMHDiAzM5N9UqGpqVlmneaiRYsgKSmJMWPGoKioCC4uLnV9SgBQre5PdSUrKwuJiYns++TkZERHR0NNTQ06OjoYPnw47t+/j/DwcBQWFuLt27cAiv/++Hw+rKysoKqqCjc3NyxduhSysrLYsWMHkpOT0a9fvzKP2VDuCyENSbUCdFhYGAYNGgSBQMCpe/r333/Rq1cvCAQC/PXXXzWWSRFRPbCojlkkLi4OfD6f7fJkamqK8+fPg2EYTik/Li4O5ubmAAB5eXno6uqydcwi8fHxYBiGPZbo3/j4eFhYWHD21aJFizIfbwOAQCCgFqk1IDU1FePGjcObN2+grKyMdu3aITIyEr1798bly5dx+/ZtAGAfgYskJydDX1+/zH0uWLAAEhIScHV1BcMw7Oh3pNi9e/dgZ2fHvhf90HRzc8OyZcvw559/AgAsLS052126dAm2trbQ0NDA2bNn2a6Q+fn5aNOmDU6ePMn5GyqN7gshXDym9IwXlRQeHo5hw4bhp59+woYNG/D333+jT58+0NLSwrlz59C0adOvypiom1XpgUpMTEzQuXNnHDhwgF32ww8/QElJidPNytraGufOnUOvXr0AFI9sZGpqisOHD7P1XNOmTcO5c+cQHx/P1lsuXrwYv/32G/777z/w+Xzk5OSgSZMmmDFjBlatWgWg+BFfq1at4OTkVOluVpmZmVBWVma7AZWUk5OD5ORkGBgYVPiItibRWNx1j8bibvjq42+R1Lzs7Gy2P/3+X5MgI5CrlePk5ArhOtMIQNWG060oHpRU7YFK+vfvj0OHDsHZ2Rmpqak4c+YMjI2NERkZWe1RgIRCIRtknz9/jszMTHZEKBsbG2hqamLZsmUYM2YMjIyMYGdnh9DQUNy+fZtTYreysoKjoyMmTpyIoKAgdqCSdu3acUZG8vLyQkhICFxcXODh4YFHjx4hMDAQvr6+bNcrGRkZeHt7Y9myZdDU1IS5uTmCg4Px4cOHGmn4Vl94PB6NzVzH6JoTQqriq0YSGzp0KPbt24exY8eie/fuCA8P/6rGYKmpqRgxYgRnmei96PGZi4sLhEIh/P394e/vDxMTE4SFhYkNXBEaGgpPT09MnToVBQUFcHBwwKZNmzgDWBgbGyMqKgqenp7o27cvNDU1sXz5csyZM4ezr/nz54NhGKxdu5Yd6jMyMvKbGEWMEEJIw1SpR9yi4frK8/TpUzRt2pTzSIjH4+Gff/75+hx+IxraI25CiDj6W/w2fFePuNXU1Cqsv6KB7QkhhJCaVakAffny5VrOBiGEEEJKqvRQn4QQQgipO5UK0Ddv3qz2Ab5mW0IIIeR7VakA3bNnT9jZ2eHIkSOV6seZlZWFgwcPokePHrC3t//qTBJCCCHfm0rVQSckJGDFihVwdXWFtLQ0unbtig4dOsDAwIAzaURycjLu3buHO3fuoKCgAOPGjUNISEhtnwOpBhqopO7RQCWEkKqoVIDW1dXFjh074Ofnh/379+PkyZMIDg4Wm2pRVlYWnTp1wqpVq+Dq6gpNTc1ayTT5ekKhkO2GUJeq0hXhW1Nf1xz4vq87IY1VlRqJaWhoYPbs2bh8+TIyMjKQmJiI27dv4/bt20hMTERGRgauXLkCT09PCs6kxrx69Qpjx46Furo6ZGVlYW5ujnv37pWZ1t3dHTweDxs2bOAs5/F4OHHiBPs+Pz8fLi4uaNasmdhwst87Pz8/dO7cGYqKitDS0sLgwYMRHx/PSWNrawsej8d5ubu7i+1rz549aNeuHWRkZKClpYXp06ez6y5fvgwej8dO/QoUz4Rnbm6OHj16iE1kQ8j3ptojiUlJScHQ0JBG0/oG+Phbg88Xn/mppuTlFWL5ghvV2jYtLQ3du3eHnZ0dIiIioKmpiSdPnpQ5i1hYWBhu3br1xXHghUIhhg0bhidPnuDatWs1MtNaVf0e+AiCWho8QSQ3V4jJXuZV3u7KlSuYPn06OnfujIKCAixcuBAODg6IjY3llMKnTJmCFStWsO/l5Ljns27dOgQFBSEwMBBdu3ZFdnY2nj17Vu5xk5KS0Lt3b7Ru3RpHjx4tdyIaQr4XXzXUZ335888/4evri9jYWCgoKODHH3+Ev7+/2I+FnTt3IiAgAC9evICJiQl8fX3Rv39/TpqMjAx4enoiLCwM+fn5cHR0xKZNm6Cjo8NJd+PGDcyZMwfR0dHQ0tKCh4cH5s2b903U6/H5khAIai9Af42AgADo6upi9+7d7LKyAuqrV68wY8YMREZGljulIQCkp6ejX79+yMrKwrVr1zjTltYlgUCu1kY3+lpnz57lvN+zZw+0tLTw999/o0ePHuxyOTm5cq9fWloaFi9ejFOnTnEaipY3KuHDhw/h6OiInj17Yu/evZwheQn5XjW6ftCXL1/GkCFD0Lp1a4SFhWHDhg34559/4ODgwKkTP3z4MKZMmYJRo0YhIiICVlZWGDJkCG7dusXZ36hRoxAVFYWtW7ciJCQE8fHxcHJyQkFBAZsmMTERjo6O0NHRQXh4OGbNmoWlS5ciKCiozs77e/Xnn3+iU6dOGDFiBLS0tNC+fXvs2LGDk6aoqAiurq7w8vJCmzZtyt3X27dvYWNjA6C4lFhfwbmxET1qFs2RLhISEgINDQ20bdsW3t7enAZw586dQ1FREV69egUzMzM0b94cI0eOLHOe9hs3bsDGxgbDhg3DgQMHKDgT8v8a3V/C4cOHoaenh127drGlVy0tLfTs2RP37t3Djz/+CADw8fGBs7MzVq5cCQCws7PDw4cPsWLFCs60lJGRkYiMjISDgwOA4ukszczMcPz4cXZaysDAQKirq+Pw4cPg8/mwt7fHu3fv4OvrixkzZtC8z7Xo6dOn2LJlCzw9PbFw4ULcvXsXM2fOBJ/Ph5ubG4DiUraUlBRmzpxZ4b5++eUXGBoa4ty5c2KPY0nZioqKMGvWLHTv3h1t27Zll48ePRp6enpo2rQpHj58iPnz5yM+Ph7Hjx8HUHzfioqKsHr1amzcuBHKyspYvHgxevfujYcPH7KzxQHAkCFDMGrUKGzevLnOz4+QhqzRlaDz8/OhqKjIebSsrKwMoLgbC1D85ZCQkMAGWBFnZ2dcuHABubm5AICIiAioqKigd+/ebBoTExNYWlqyQVyUbvDgwZwvFWdnZ6Snp9NALLWsqKgIHTp0wOrVq9G+fXtMnToVU6ZMwdatWwEAf//9NzZu3Ig9e/Z8sbqhf//+SEhIwLZt2+oi69+E6dOnIyYmBocPH+Ysnzp1KhwdHWFubo4xY8Zg3759CAsLQ1JSEoDi+5afn49ff/0Vjo6O6NatGw4dOoQnT57g0qVLnH0NGjQIYWFhuHr1ap2dFyGNQaML0OPHj0dsbCyCg4ORkZGBp0+fYuHChWjfvj26d+8OAIiLiwMAmJqacrY1MzNDXl4ekpOT2XQmJiZiX+xmZmbsPrKzs5GSkiK2L1NTU/B4PDYdqR06Ojpo3bo1Z5mZmRlevHgBALh69SpSU1PRokULSElJQUpKCs+fP8ecOXOgr6/P2c7V1RW7du3C3LlzsW7duro6hUbr559/Rnh4OC5duoTmzZtXmLZr164AiquDALBtOEreO01NTWhoaLD3TmTbtm1wdnaGk5MTZ153Qr531XrEHRAQgLFjx6JZs2Y1nZ8v+vHHHxEWFobRo0ezXTYsLS1x9uxZSEoWN3RKS0sDAKioqHC2FbX8/fjxI5uudBpROlEaUReQ0un4fD7k5OTYdKXl5uayJXWgeHqxhiovr7DB7r979+5iXXwSEhKgp6cHoDjo9urVi7Pe0dERrq6umDBhgtj+3NzcICEhgQkTJqCoqAhz586tdt6+Rm5u7Q9YUt1jMAyDGTNmICwsDJcvX65UK/fo6GgA/wvMoh/L8fHxbHD/+PEj3r9/z947ER6Ph+3bt0NCQgJ9+/bF6dOn2bYChHzPqhWgFy1ahEWLFqFHjx5wdXXF8OHDoaioWNN5K9ONGzfg6uqKKVOmoH///vjw4QNWrlyJfv364erVqw2ma4afnx+WL19e39molOp2gaoLs2fPhrW1NVavXo2RI0fizp072L59O7Zv3w6geKrT0tOdSktLQ1tbGyYmJmXu09XVFRISEnBzcwPDMPDy8qr18yitOt2f6sr06dNx8OBBnDx5EoqKinj79i2A4qokWVlZJCUl4eDBg+jbty/U1dXx8OFDzJ49Gz169GBbabdq1QqDBg3CL7/8gu3bt0NJSQne3t4wNTWFnZ2d2DF5PB62bt0KSUlJNkjb2trW5WkT0uBU6xH38+fP4efnh48fP2LSpEnQ1taGs7MzTp8+jcLC2i2NzZw5Ez179kRQUBDs7OwwfPhwnD59Gvfv38f+/fsB/K+kXHqgA1HJWtQaVVVVtczBENLS0tg0opJz6XR5eXkQCoViLVtFvL29kZGRwb7Kar1Kvqxz584ICwvDoUOH0LZtW6xcuRIbNmzAmDFjvmq/Y8aMwf79++Ht7Y2AgIAayu23YcuWLcjIyICtrS10dHTYV2hoKIDip0fnz5+Hg4MDTE1NMWfOHAwbNgynTp3i7Gffvn3o2rUr+vXrBxsbG0hLS+Ps2bOQlpYu87g8Hg+//fYbJkyYgH79+onVVRPyvalWCbpZs2bw8vKCl5cXYmJiEBISgkOHDuHIkSPQ0NDAqFGjMHbsWLZeqibFxsZi0KBBnGXNmzeHhoYG20BFVF8sqmMWiYuLA5/PZ/tLm5qa4vz582AYhlMPHRcXB3Pz4hKOvLw8dHV1xeqa4+PjwTCMWN20iEAgaNCtu+Xk5JCVlVUvx62q/v37i/Vfr0hZg2GIGhCW5OLiAhcXlyrnp7rq65qLjl1ZZV2rknR1dXHlypUv7kdJSQk7d+7Ezp07y1xva2srdiwej4fNmzdTi25CUAONxNq2bQs/Pz88e/YMV65cwY8//ojg4GBYW1ujVatWWLVqFVJTU2sirwAAPT093L9/n7Ps+fPneP/+PdsoyNDQEK1atcLRo0c56UJDQ2Fvb8+2xnZyckJaWhouXLjApklISMCDBw/Qt29fdpmTkxNOnjyJ/Px8zr5UVFRgbW1dY+dWl3g8HuTl5ev89S0M7FJd9XXNv/frTkhjVSP9oHNycnDixAmEhIQgMjISkpKScHBwAJ/Px8qVKxEQEIB9+/ZhyJAhX30sd3d3zJo1C7/88gsGDBiADx8+YNWqVdDS0uJ0q1q2bBnGjBkDIyMj2NnZITQ0FLdv3+a0ErWysoKjoyMmTpyIoKAgyMjIYNGiRWjXrh2GDh3KpvPy8kJISAhcXFzg4eGBR48eITAwEL6+vpyuV4QQQkhNqXaAZhgG586dQ0hICE6cOIFPnz6hffv2WLNmDUaPHg0tLS0AwJs3b+Di4oI5c+bUSICeOXMmBAIBtmzZgp07d0JRURFWVlY4evQop7GQi4sLhEIh/P394e/vDxMTE4SFhcHKyoqzv9DQUHh6emLq1KkoKCiAg4MDNm3axBnNyNjYGFFRUfD09ETfvn2hqamJ5cuXY86cOV99PoQQQkhZeMyXKpzKMHv2bISGhuK///6Djo4OxowZg3HjxpU7zOKBAwcwbtw4FBUVfXWGG6vMzEwoKysjIyMDSkpKnHU5OTlITk6GgYEBZGRk6imHhBD6W/w2ZGdns1O77v81qdbGvc/JFcJ1phGAqk3pWlE8KKlaJegdO3ZgyJAhGDduHHr16vXF+q0ffviBM9kBKVs1fisRQmoQ/Q2ShqRaAfq///6r0uTv+vr6YqM6kf8RdTsRCoUNph83Id8j0YQf5XUFI6QuVStAVyU4ky+TlJSEiooK29pdTk6OWt0SUocYhoFQKERqaipUVFTYUQkJqU/VCtA9e/ascD2Px4OMjAyaN2/ODiZCU8hVTDT1YU12SSOEVI2KigpNQ0oajGpFTdE8r0lJSVBVVWUfXz979gxpaWkwNjaGsrIybt++jR07dsDf3x/nz5+HhoZGTeb9m8Lj8aCjowMtLS1Of2tCSN2QlpamkjNpUKoVoFetWoXBgwdj7969GD16NPuhLiwsxIEDBzB37lx2mL+9e/diypQp8Pb2xo4dO2o0898iSUlJ+pIghBBSvQA9d+5cTJgwAa6urpzlkpKScHNzQ0xMDGbPno2bN29i/PjxuHnzptg4vYQQQggpX7WG+nz48GGFrbL19fXxzz//sO87duxY7rSMhBBCCBFXrRK0jo4Ojh07hp9++gkSEtwYX1RUhCNHjnAaWnz48KHcWZ8IIaQmiVpk1yXqeVE5dXVvsrOza/0YdaFaJWhPT09cuXIF3bt3x65du3DlyhVcuXIFO3fuhLW1Na5du8YZBvPo0aPo0qVLjWUaAPbu3Yv27dtDRkYGGhoacHJywufPn9n1p06dgoWFBWRkZNCqVasyB0rJy8uDl5cXtLW1IS8vj969eyM+Pl4sXVxcHHr37g15eXloa2tj3rx5yMvLq9HzIYTUDKFQCAUFhTp91fUPgsaqru5NkyZN6vtUa0S1StDTp0+HhIQEli5dismTJ7O/HBmGgbq6On799VdMnz4dAJCbm4v169fX6EAlvr6+CAgIwMKFC2FlZYX379/jwoUL7FzU165dw5AhQzB58mRs2LABFy9exKRJk6CoqIjhw4ez+5k5cyYOHz6MdevWoVmzZvD19YW9vT0eP34MZWVlAMVzQ/fs2RMtW7bE8ePH8erVK3h6ekIoFNKUeIQQQmpNtcbiFsnPz8e9e/fw/PlzAMVTQXbq1KlWR+GJj49H27Zt8eeff8LJyanMNI6OjsjKysL169fZZaNHj0Z0dDRiY2MBAC9fvoS+vj6Cg4MxdepUAMDHjx/RokULLF26FPPmzQMA+Pn5wdfXFy9evGAf02/fvh0eHh548eIFmjZtWql8V3bsVULI1yk5DvPvgY8gqKVxmHNzhZjsVTxvfFXGYf6elbw3NhsCICkQ1Mpx8jI/4dr8JQAa91jcVX7ELRQKoa6ujsDAQEhLS8PKygrOzs5wdnaGlZVVrQ+Rt3v3bhgYGJQbnHNzc3Hp0iWMGDGCs9zZ2Rn//vsvnj17BgCIiopCUVERJ52amhocHBxw5swZdllERAR69erFqUMfOXIkioqKEBUVVYNnRgipaQKBHGRq6VVbgf97ISkQ1OLr25gGuMoBWk5ODlJSUvX2a/HWrVswNzdn54Dm8/no3r07bt++DQBISkpCfn4+TE1NOduZmZkBKK5PFv2rpaUFVVVVsXSiNKJ0pfeloqICHR0dTjpCCCGkJlWrkdiwYcNw7Nixepn55e3bt4iKisK+ffsQHByMEydOgMfjwcHBAampqUhLSwNQHERLEgViUXevtLQ0sTSidCW7hFU2XWm5ubnIzMzkvAghhJDKqlYjMWdnZ3h4eMDOzg5TpkyBvr5+mbMwdejQ4aszWFpRURGysrJw7NgxtGvXDgDQrVs36OvrY/PmzXB0dKzxY1aHn58fli9fXt/ZIIQQ0khVK0Db2tqy/7969arYeoZhwOPx2FbVNUlVVRXq6upscAaK647bt2+Px48fw9nZGQCQkZHB2U5UshbVJauqqoqlEaUrWd9c2XSleXt7w9PTk32fmZkJXV3dypwiIYQQUr0AXVaf4rrSpk0bJCUllbkuJycHRkZGkJaWRlxcHKc0LaovFtUnm5qa4r///kNaWhqnHrp0nbOpqalYXXNGRgbevHkjVjddkkAggKCWWigSQgj59lUrQLu5udV0Piqtf//+2L17N6Kjo2FpaQmgeKSy+/fvY/bs2RAIBLCzs8OxY8fwyy+/sNuFhobCzMyM7Y/t4OAACQkJ/PHHH5g8eTKA4lJxVFQUlixZwm7n5OSE1atXIz09na2LPnr0KCQkJODg4FAn50wIIeT789WTNL958wapqakwNjauk5bdgwcPRufOnTF8+HD4+vpCVlYWfn5+EAgE8PDwAAAsWbIEtra28PDwwMiRI3Hp0iUcPHgQoaGh7H6aN2+OyZMnw8vLC5KSkmjWrBlWr14NZWVlTJs2jU3n7u6OTZs2YfDgwVi4cCFevXoFLy8vuLu7V7oPNCGEEFJV1WrFDQAnT56Eqakpmjdvjg4dOrDdnN6/f4/27dsjLCysxjJZkoSEBM6cOQMrKytMmzYNzs7OUFJSwl9//cWO//3DDz/g+PHjuHbtGhwdHXHw4EH8/vvvYn2jN27ciEmTJmHBggUYPHgwpKWlcf78eXYUMaC4DvrChQuQkpLC4MGDsWDBAkyePBnr1q2rlfMjhBBCgGqWoE+dOoWhQ4fCysoKo0ePxrJly9h1GhoaaNasGfbs2YMhQ4bUVD45NDQ0sH///grTDBw4EAMHDqwwjUAgwNq1a7F27doK05mZmeH8+fNVzichhBBSXdUqQa9YsQI9evTAtWvX2DG3S7KyssKDBw++OnOEEELI96paATomJgYjR44sd32TJk2Qmppa7UwRQggh37tqBWg5ObkK59t8+vQp1NXVq50pQggh5HtXrQBtZ2eHvXv3oqCgQGzd27dvsWPHDuqCRAghhHyFagVoX19fvHz5Ep07d8a2bdvA4/EQGRmJxYsXw9zcHAzDwMfHp6bzSgghhHw3qhWgTUxMcO3aNairq2PJkiVgGAaBgYFYvXo1zM3NcfXqVXZAEEIIIYRUXbUHKmnTpg3Onz+PtLQ0JCYmoqioCIaGhtDU1KzJ/BFCCCHfpa8eSUxVVRWdO3euibwQQggh5P9VO0AXFhYiMjIST58+RVpamtjc0DwejzOmNSGEEEIqr1oB+t69exg2bBhevnwpFphF6ipAZ2VlwdTUFK9evcLdu3fRqVMndt3OnTsREBCAFy9ewMTEBL6+vujfvz9n+4yMDHh6eiIsLAz5+flwdHTEpk2boKOjw0l348YNzJkzB9HR0dDS0oKHhwfmzZsHHo9X6+dICCHk+1OtRmIeHh74/PkzTpw4gY8fP6KoqEjsVRtzQZdl5cqVZXb3Onz4MKZMmYJRo0YhIiICVlZWGDJkCG7dusVJN2rUKERFRWHr1q0ICQlBfHw8nJycOPtMTEyEo6MjdHR0EB4ejlmzZmHp0qUICgqq9fMjhBDyfapWCfrhw4fw9fXFgAEDajo/VRIXF4fffvsNQUFBcHd356zz8fGBs7MzVq5cCaC47/bDhw+xYsUKnDlzBgBw8+ZNREZGIjIyku23bWJiAjMzMxw/fpwdLS0wMBDq6uo4fPgw+Hw+7O3t8e7dO/j6+mLGjBk07zMhhJAaV60SdPPmzct9tF2XZsyYAXd3d5iYmHCWP336FAkJCWLDkTo7O+PChQvIzc0FAEREREBFRQW9e/dm05iYmMDS0pIN4qJ0gwcPBp/P5+wrPT0dN2/erI1TI4QQ8p2rVoCeP38+duzYgczMzJrOT6UdO3YMjx49wtKlS8XWxcXFAQBMTU05y83MzJCXl4fk5GQ2nYmJiVg9spmZGbuP7OxspKSkiO3L1NQUPB6PTUcIIYTUpGo94v706RMUFBRgbGwMZ2dn6OrqQlJSkpOGx+Nh9uzZNZLJ0oRCITw9PbF69WooKSmJrU9LSwMAqKiocJarqqoCAD5+/MimK51GlE6UJj09vcx98fl8yMnJselKy83NZUvqAOr1xwwhhJDGp1oBeu7cuez/N2/eXGaa2gzQq1atQpMmTTBhwoRa2X9N8PPzw/Lly+s7G4QQQhqpagVo0SPi+vD8+XMEBQUhLCwMGRkZAIq7Won+zcrKYkvKGRkZ0NbWZrcVlazV1NQAFJeUU1JSxI6RlpbGphGVnEXHEsnLy4NQKGTTlebt7Q1PT0/2fWZmJnR1dat8voQQQr5P1QrQenp6NZ2PSktOTkZeXh769esnts7Ozg5du3bFwYMHAfyvjlkkLi4OfD4fhoaGAIrrkc+fPw+GYTj10HFxcTA3NwcAyMvLQ1dXV6yuOT4+HgzDiNVNiwgEAmrdTQghpNoq3Ujszp075da3lpacnIx9+/ZVO1MVsbS0xKVLlziv9evXAwC2bt2K4OBgGBoaolWrVjh69Chn29DQUNjb27OtsZ2cnJCWloYLFy6waRISEvDgwQP07duXXebk5ISTJ08iPz+fsy8VFRVYW1vXynkSQgj5vlW6BG1lZYX9+/dj9OjRAIobWjVv3hwRERGwsbHhpL1x4wYmTJiAcePG1WxuUfzI2dbWtsx1HTt2RIcOHQAAy5Ytw5gxY2BkZAQ7OzuEhobi9u3b+Ouvvzjn5OjoiIkTJyIoKAgyMjJYtGgR2rVrh6FDh7LpvLy8EBISAhcXF3h4eODRo0cIDAyEr68vp+sVIYQQUlMqHaBL93tmGAY5OTl1NmJYVbm4uEAoFMLf3x/+/v4wMTFBWFgYrKysOOlCQ0Ph6emJqVOnoqCgAA4ODti0aROkpP53aYyNjREVFQVPT0/07dsXmpqaWL58OebMmVPXp0UIIeQ78dWzWTUEtra2ZQ6cMmnSJEyaNKnCbZWVlbFz507s3LmzwnTW1tZiw4QSQgghteWbCNCEkIaPYRgIhcJaP052dnatH+NbQ/emYaIATQipE0KhEAoKCvWdDVIGujcNU5UC9LNnz3D//n0A/+sX/OTJE7FRtuqznzQhhBDyLahSgF6yZInYHM8eHh5i6Ur3KyaEkJJsNgRAspbGCcjL/IRr82t/LvpvlY+/Nfh8yS8nrIasrDz4Lb1dK/v+FlU6QO/evbs280EI+Y5ICgS1FqAlBblfTkTKxedLQiConQCdl1s7+/1WVTpAu7m51WY+CCGEEFJCtaabJIQQQkjtogBNCCGENEAUoAkhhJAGqNEF6KNHj2LQoEFo3rw55OXlYWlpiV27domNJLZz5060atUKMjIysLCwQHh4uNi+MjIyMGnSJKipqUFRURHDhw/HmzdvxNLduHEDVlZWkJWVhZ6eHgICAsocuYwQQgipKY0uQK9btw5ycnIICgrCqVOn4OTkhClTpmDFihVsmsOHD2PKlCkYNWoUIiIiYGVlhSFDhogN1Tlq1ChERUVh69atCAkJQXx8PJycnFBQUMCmSUxMhKOjI3R0dBAeHo5Zs2Zh6dKlCAoKqrNzJoQQ8v1pdCOJnTp1ChoaGuz7nj174sOHD1i3bh2WLFkCCQkJ+Pj4wNnZGStXrgRQPE/0w4cPsWLFCpw5cwYAcPPmTURGRiIyMhIODg4AABMTE5iZmeH48eMYOXIkACAwMBDq6uo4fPgw+Hw+7O3t8e7dO/j6+mLGjBk05zMhhJBa0ehK0CWDs0j79u2RmZmJ7OxsPH36FAkJCWyAFXF2dsaFCxeQm1vcRzIiIgIqKiro3bs3m8bExASWlpZsEBelGzx4MGdaSWdnZ6Snp+PmzZs1fXqEEEIIgEYYoMty7do1NGvWDIqKioiLiwMAmJqactKYmZkhLy+PHYY0Li4OJiYmYiOemZmZsfvIzs5GSkqK2L5MTU3B4/HYdIQQQkhNa3SPuEu7du0aDh8+zNYJp6WlAYDY+OCqqqoAgI8fP7LpSqcRpROlSU9PL3NffD4fcnJybLqy5ObmsqV1AMjMzKz0ORFCCCGNugT98uVLjBo1CnZ2dpg5c2Z9Z4fDz88PysrK7EtXV7e+s0QIIaQRabQBOj09HU5OTlBXV8cff/wBCYniUxGVlEWzbYmIStZqampsutJpROlEaUQl59Lp8vLyIBQK2XRl8fb2RkZGBvtKSUmpxlkSQgj5XjXKR9yfP39G//79kZGRgZs3b0JZWZldJ6ovFtUxi8TFxYHP58PQ0JBNd/78ebGZt+Li4mBubg4AkJeXh66urlhdc3x8PBiGEaubLkkgEFALb9IoMAwDoVBY68fJzs6u9WN8i+ri/tC9aZgaXYAuKCjAyJEj8e+//+Lq1ato1qwZZ72hoSFatWrFDmgiEhoaCnt7e7Y1tpOTE1auXIkLFy6gV69eAICEhAQ8ePAA8+fPZ7dzcnLCyZMnsWbNGkhLS7P7UlFRgbW1dW2fLiG1TigUQkFBob6zQcpB9+f71egCtIeHB8LDwxEUFITMzEzO4CPt27eHQCDAsmXLMGbMGBgZGcHOzg6hoaG4ffs2/vrrLzatlZUVHB0dMXHiRAQFBUFGRgaLFi1Cu3btMHToUDadl5cXQkJC4OLiAg8PDzx69AiBgYHw9fXldL0ihBBCalKjC9BRUVEAgDlz5oitS05Ohr6+PlxcXCAUCuHv7w9/f3+YmJggLCwMVlZWnPShoaHw9PTE1KlTUVBQAAcHB2zatAlSUv+7LMbGxoiKioKnpyf69u0LTU1NLF++vMzjE9LY+fhbg8+vnTl7s7Ly4Lf0dq3s+3vx0Gs15GqhYPA+KwvdNi6r8f2Sr9PoAvSzZ88qlW7SpEmYNGlShWmUlZWxc+dO7Ny5s8J01tbWYsOEEvIt4vMlIRDUToDOy62d/X5P5Ph8yPFrvm2LHD/3y4lInWu0rbgJIYSQbxkFaEIIIaQBogBNCCGENEAUoAkhhJAGqNE1EiPke0EDiBDyfaMATUgDRQNUEPJ9o0fchBBCSANEJWhCGoHaGqACoEEqCGmoKEAT0gjU1gAVxfumQSoIaYjoEXclxcXFoXfv3pCXl4e2tjbmzZuHvLy8+s4WIYSQbxSVoCshLS0NPXv2RMuWLXH8+HG8evUKnp6eEAqF2Lx5c31nj5RQVy2fS5KTk+NMWUoIITWBAnQlbN26FZmZmQgLC4OamhqA4mkvPTw8sHDhQjRt2rSec9jw1WWXoSZNmtT6cUrKysqCvLx8nR6TEPLtowBdCREREejVqxcbnAFg5MiRcHd3R1RUFMaPH1/jx6yrgFbyOLVZEqyPwEkIIY0ZBehKiIuLw8SJEznLVFRUoKOjg7i4uFo5JvWB/XqbfW9Dhi9XK/vOyRPi50Vda2XfZRHWYnsHYV4++/+8vMJaO05e/v/2XZhbew3TCnP/d61yc2vvR25t7rs8tfU5oM9A9dT2Z4DHMAxTq0f4BkhLS2PlypVYsGABZ3nbtm1hbW2N7du3i22Tm5uL3BIfwIyMDLRo0QIpKSlQUlL64jGzs7Pp0Xkj8fr161p5xE2fgcajtj4DAH0OGouqfAYyMzOhq6uL9PR0KCsrl5uOStC1xM/PD8uXLxdbrqurWw+5IbWJvjwJfQZIdT4Dnz59ogD9tVRVVZGRkSG2PC0tjVMvXZK3tzc8PT3Z90VFRfj48SPU1dW/2xa/ol+NlX2KQL499Bkg9Bkobvvz6dOnLwZ1CtCVYGpqKlbXnJGRgTdv3sDU1LTMbQQCAQQC7sASKioqtZXFRkVJSem7/cMkxegzQL73z0BFJWcRGqikEpycnHD+/Hmkp6ezy44ePQoJCQk4ODjUX8YIIYR8syhAV4K7uzsUFRUxePBgREVFYffu3fDy8oK7uzvVPRFCCKkVFKArQVVVFRcuXICUlBQGDx6MBQsWYPLkyVi3bl19Z61REQgE8PHxEXv0T74f9Bkg9BmoPOpmRQghhDRAVIImhBBCGiAK0IQQQkgDRAGaEEIIaYAoQBNCCCENEAVoUuuysrLg4+ODPn36QE1NDTweD3v27KnvbJFaUJV7XVRUhC1btsDS0hKysrJQV1dHz5498c8//9RtpkmNevz4MUaMGAFDQ0PIyclBQ0MDPXr0wKlTp9g0RUVF2LNnDwYOHAhdXV3Iy8ujbdu2WLVqFXJycuox9w0LBWhS696/f48VK1bg33//hYWFRX1nh9SiqtzriRMnYubMmejYsSM2bdqEpUuXokWLFkhNTa2j3JLa8Pz5c3z69Alubm7YuHEjlixZAgAYOHAgO7GQUCjEhAkT8O7dO7i7u2PDhg3o0qULfHx84OTkBOpc9P8YQmpZTk4O8+bNG4ZhGObu3bsMAGb37t31mylSKyp7r0NDQxkAzPHjx+s4h6Q+FBQUMBYWFoyJiQnDMAyTm5vLXL9+XSzd8uXLGQDMuXPn6jqLDRKVoEmtEwgE0NbWru9skDpQ2Xu9bt06dOnSBUOGDEFRURGys7PrIHekvkhKSrLTKwIAn8+HtbW1WLohQ4YAAP7999+6zF6DRQGaEFKnMjMzcefOHXTu3BkLFy6EsrIyFBQUYGhoiCNHjtR39kgNyc7Oxvv375GUlIT169cjIiIC9vb2FW7z9u1bAICGhkZdZLHBo9msCCF1KikpCQzD4PDhw5CSksKaNWugrKyMjRs3wtnZGUpKSujTp099Z5N8pTlz5mDbtm0AAAkJCQwdOhSbN2+ucJs1a9ZASUkJTk5OdZHFBo8CNCGkTmVlZQEAPnz4gFu3bqFr164AihsRGRgYYNWqVRSgvwGzZs3C8OHD8fr1axw5cgSFhYXIy8srN/3q1atx/vx5BAcH09S8/48ecRNC6pSsrCwAwMDAgA3OAKCgoIABAwbgzp07KCgoqK/skRpiamqKXr16Ydy4cQgPD0dWVhYGDBhQZgvt0NBQLF68GJMmTcJPP/1UD7ltmChAE0LqlGiK1iZNmoit09LSQn5+PjUa+wYNHz4cd+/eRUJCAmf5uXPnMG7cOPTr1w9bt26tp9w1TBSgCSF1qmnTptDW1sarV6/E1r1+/RoyMjJQVFSsh5yR2vT582cAQEZGBrvs9u3bGDJkCDp16oQjR45ASopqXUuiAE0IqXOjRo1CSkoKzp07xy57//49Tp48iZ49e0JCgr6aGquyBprJz8/Hvn37ICsri9atWwMo7krVr18/6OvrIzw8nK36IP9DP1dIndi8eTPS09Px+vVrAMCpU6fw8uVLAMCMGTOgrKxcn9kjNagy99rb2xtHjhzBsGHD4OnpCWVlZWzduhX5+flYvXp1fWaffKVp06YhMzMTPXr0QLNmzfD27VuEhIQgLi4OQUFBUFBQwKdPn+Do6Ii0tDR4eXnh9OnTnH0YGRnBysqqns6g4eAxZdXYE1LD9PX18fz58zLXJScnQ19fv24zRGpNZe/106dPMXfuXFy4cAH5+fmwsrKCv78/OnfuXIe5JTXt8OHD2LlzJx49eoQPHz5AUVERHTt2xIwZMzBw4EAAwLNnz2BgYFDuPtzc3Gi8flCAJoQQQhokqughhBBCGiAK0IQQQkgDRAGaEEIIaYAoQBNCCCENEAVoQgghpAGiAE0IIYQ0QBSgCSGEkAaIAjQhhBDSAFGAJnXu8uXL4PF4OHbsWH1npVL+++8/DB8+HOrq6uDxeNiwYcNX73PZsmXg8Xhfn7lqePbsGXg8Ho3UVA5bW1vY2trWdzYaFB6Ph2XLltV3NirU2L5XKoMC9Ddqz5494PF4kJGRKXPWIFtbW7Rt27Yectb4zJ49G5GRkfD29sb+/fvRp0+fctNmZWXBx8cHbdu2hby8PNTV1WFpaYlffvmFHZu6ITpz5kyD/wJubMaPHw8ej/fF1/jx42vkeAcPHqyRH4/VJfrhV/KlpKQES0tLbN68GYWFhfWWt8aKJsv4xuXm5sLf3x+bNm2q76w0WhcvXsSgQYMwd+7cCtPl5+ejR48eiIuLg5ubG2bMmIGsrCw8fvwYBw8exJAhQ9i5kBcvXowFCxbURfYr5cyZM/jtt98oSNegadOmoVevXuz75ORkLF26FFOnTsWPP/7ILjcyMqqR4x08eBAxMTGYNWtWjeyvulxcXNC3b18AxVNLnjlzBjNmzMDz588RGBhYr3lrbChAf+MsLS2xY8cOeHt7s8Hhe5GdnQ15efmv3k9qaipUVFS+mO7EiRN48OABQkJCMHr0aM66nJwc5OXlse+lpKRo7ttvnJWVFWdGpnv37mHp0qWwsrLC2LFj6zFntatDhw6c8/Pw8EDXrl1x8OBBCtBVRI+4v3ELFy5EYWEh/P39K0xXUb1k6fonUf1pQkICxo4dC2VlZWhqamLJkiVgGAYpKSkYNGgQlJSUoK2tjaCgoDKPWVhYiIULF0JbWxvy8vIYOHAgUlJSxNLdvn0bffr0gbKyMuTk5GBjY4Pr169z0ojyFBsbi9GjR0NVVRU//PBDhef89OlTjBgxAmpqapCTk0O3bt04096JqgkYhsFvv/3GPrYrT1JSEgCge/fuYutkZGSgpKQklt+SeDwefv75Zxw9ehStW7eGrKwsrKys8OjRIwDAtm3bYGxsDBkZGdja2uLZs2ec7fX19ct8XPqlOtXx48fjt99+Y/NQ+jzXrl0La2trqKurQ1ZWFh07diyznk+U/xMnTqBt27YQCARo06YNzp49K5b21atXmDhxIpo0acKm27Vrl1i61NRUTJo0CU2aNIGMjAwsLCywd+9eThpR3ePly5c5y8v6TL99+xYTJkxA8+bNIRAIoKOjg0GDBoldS5GsrCzIy8vjl19+EVv38uVLSEpKws/Pr8xtK6syn+9Pnz5h1qxZ0NfXh0AggJaWFnr37o379+8DKL7Hp0+fxvPnz9n7V3KGuNzcXPj4+MDY2BgCgQC6urqYN28ecnNzOcfJzc3F7NmzoampCUVFRQwcOJCdKrS6eDwemjRpIvaD9OTJk+jXrx+aNm0KgUAAIyMjrFy5UuxRuKg6LjY2FnZ2dpCTk0OzZs2wZs2aLx47NzcX/fv3h7KyMm7cuAHgy9eyIaGf8N84AwMDjBs3Djt27MCCBQtqtBQ9atQomJmZwd/fH6dPn8aqVaugpqaGbdu2oWfPnggICEBISAjmzp2Lzp07o0ePHpztfX19wePxMH/+fKSmpmLDhg3o1asXoqOj2cnbL168CCcnJ3Ts2BE+Pj6QkJDA7t270bNnT1y9ehVdunTh7HPEiBFo2bIlVq9ejYomavvvv/9gbW0NoVCImTNnQl1dHXv37sXAgQNx7NgxDBkyBD169MD+/fvh6uqK3r17Y9y4cRVeDz09PQDAvn37sHjx4mo1Art69Sr+/PNPTJ8+HQDg5+eH/v37Y968eQgODoaHhwfS0tKwZs0aTJw4ERcvXqzyMUqbNm0aXr9+jXPnzmH//v1i6zdu3IiBAwdizJgxyMvLw+HDhzFixAiEh4ejX79+nLTXrl3D8ePH4eHhAUVFRfz6668YNmwYXrx4AXV1dQDF175bt25sQNfU1ERERAQmTZqEzMxM9hHt58+fYWtri8TERPz8888wMDDA0aNHMX78eKSnp5cZNL9k2LBhePz4MWbMmAF9fX2kpqbi3LlzePHiRZlTniooKGDIkCEIDQ3FunXrICkpya47dOgQGIbBmDFjqpwPkcp+vt3d3XHs2DH8/PPPaN26NT58+IBr167h33//RYcOHbBo0SJkZGTg5cuXWL9+PZt3ACgqKsLAgQNx7do1TJ06FWZmZnj06BHWr1+PhIQEnDhxgs3P5MmTceDAAYwePRrW1ta4ePGi2D3+EqFQiPfv3wMAMjMzERERgbNnz8Lb25uTbs+ePVBQUICnpycUFBRw8eJFLF26FJmZmWIl7bS0NPTp0wdDhw7FyJEjcezYMcyfPx/m5uZwcnIqMx+fP3/GoEGDcO/ePZw/f56dxvRL17JBYcg3affu3QwA5u7du0xSUhIjJSXFzJw5k11vY2PDtGnThn2fnJzMAGB2794tti8AjI+PD/vex8eHAcBMnTqVXVZQUMA0b96c4fF4jL+/P7s8LS2NkZWVZdzc3Nhlly5dYgAwzZo1YzIzM9nlR44cYQAwGzduZBiGYYqKipiWLVsyjo6OTFFREZtOKBQyBgYGTO/evcXy5OLiUqnrM2vWLAYAc/XqVXbZp0+fGAMDA0ZfX58pLCzknP/06dO/uE+hUMiYmJgwABg9PT1m/PjxzM6dO5n//vtPLK0ovyUBYAQCAZOcnMwu27ZtGwOA0dbW5lwrb29vBgAnrZ6eHuc6i9jY2DA2Njbs+7Lu9fTp08XyU/K8SsrLy2Patm3L9OzZUyz/fD6fSUxMZJf9888/DABm06ZN7LJJkyYxOjo6zPv37znbOzs7M8rKyuzxNmzYwABgDhw4wDm2lZUVo6CgwF4P0efp0qVLnP2VPs+0tDQGABMYGFjmeYqUvl6RkZEMACYiIoKTrl27dpx0X3L37l1Ofqry+VZWVv7iZ7Bfv36Mnp6e2PL9+/czEhISnM86wzDM1q1bGQDM9evXGYZhmOjoaAYA4+HhwUk3evRose+Asoiud1mvn376iXOOovMsbdq0aYycnByTk5PDLrOxsWEAMPv27WOX5ebmMtra2sywYcPYZaLPwdGjR5lPnz4xNjY2jIaGBvPgwQPOMSpzLRsKesT9HTA0NISrqyu2b9+ON2/e1Nh+J0+ezP5fUlISnTp1AsMwmDRpErtcRUUFJiYmePr0qdj248aNg6KiIvt++PDh0NHRwZkzZwAA0dHRePLkCUaPHo0PHz7g/fv3eP/+PbKzs2Fvb4+//voLRUVFnH26u7tXKu9nzpxBly5dOI/BFRQUMHXqVDx79gyxsbGVuwglyMrK4vbt2/Dy8gJQXEKYNGkSdHR0MGPGDLHHiWWxt7fnlOS6du0KoLjkV/JaiZaXdV1rmuhpBlBcksnIyMCPP/5Y5iPBXr16cRo9tWvXDkpKSmw+GYbBH3/8gQEDBoBhGPaevn//Ho6OjsjIyGD3e+bMGWhra8PFxYXdn7S0NGbOnImsrCxcuXKlyufB5/Nx+fJlpKWlVXq7Xr16oWnTpggJCWGXxcTE4OHDh19Vl1yVz7eKigpu375drZ4AR48ehZmZGUxNTTnXu2fPngCAS5cuAQD7dzdz5kzO9lVtdDZ16lScO3cO586dwx9//IHp06dj27Zt8PT05KQr+bn69OkT3r9/jx9//BFCoRBxcXGctAoKCpxrzefz0aVLlzI//xkZGXBwcEBcXBwuX74MS0tLzvqvuZZ1jR5xfycWL16M/fv3w9/fHxs3bqyRfbZo0YLzXllZGTIyMtDQ0BBb/uHDB7HtW7ZsyXnP4/FgbGzM1gc+efIEAODm5lZuHjIyMqCqqsq+NzAwqFTenz9/zga5kszMzNj11emGpqysjDVr1mDNmjV4/vw5Lly4gLVr12Lz5s1QVlbGqlWrKty+rGsKALq6umUur0qgqa7w8HCsWrUK0dHRnB8ZZT3CL51/AFBVVWXz+e7dO6Snp2P79u3Yvn17mcdLTU0FUHwPWrZsCQkJbjmi5D2qCoFAgICAAMyZMwdNmjRBt27d0L9/f4wbNw7a2trlbichIYExY8Zgy5YtEAqFkJOTQ0hICGRkZDBixIgq5aGkqny+16xZAzc3N+jq6qJjx47o27cvxo0bB0NDw0od599//4WmpmaZ60tebwkJCbFW5SYmJpU9JQDFf9clW68PHTqUHT9g4sSJMDc3BwA8fvwYixcvxsWLF5GZmSl23iU1b95c7POmqqqKhw8fih1/1qxZyMnJwYMHD9CmTRux9V9zLesaBejvhKGhIcaOHYvt27eX2b2nvPrSivoulqyPq2gZgArrg8sjKj0EBgaK/QoWEdWziZT8VV7f9PT0MHHiRAwZMgSGhoYICQn5YoAu7/pV5rpWdA/L2/5Lrl69ioEDB6JHjx4IDg6Gjo4OpKWlsXv3bhw8eLDK+RTd07Fjx5YbmNq1a1elPFblsztr1iwMGDAAJ06cQGRkJJYsWQI/Pz9cvHgR7du3L/cY48aNQ2BgIE6cOAEXFxccPHiQbXxUXVX5fI8cORI//vgjwsLCEBUVhcDAQAQEBOD48ePl1sGWPI65uTnWrVtX5vrSP/5qg729PTZv3oy//voL5ubmSE9Ph42NDZSUlLBixQoYGRlBRkYG9+/fx/z588WejFXle2XQoEE4fPgw/P39sW/fPrEfeF9zLesaBejvyOLFi3HgwAEEBASIrROVQtPT0znLq1pKqQpRCUKEYRgkJiayX9CiX/JKSkqcX+Q1QU9PD/Hx8WLLRY/WRA2+aoKqqiqMjIwQExNTY/ss7zil7x9QfA+/VDooL8j98ccfkJGRQWRkJAQCAbt89+7d1cqjqHVwYWHhF++pnp4eHj58iKKiIs6XbOl7VNXPrpGREebMmYM5c+bgyZMnsLS0RFBQEA4cOFBuXtq2bYv27dsjJCQEzZs3x4sXL756bIGqfr51dHTg4eEBDw8PpKamokOHDvD19WWDSnn30MjICP/88w/s7e0rbLiop6eHoqIiJCUlcUrNZf2dVFVBQQGA4lbxQHHL+w8fPuD48eOcxqPJyclffazBgwfDwcEB48ePh6KiIrZs2SKW5kvXsqGgOujviJGREcaOHYtt27bh7du3nHVKSkrQ0NDAX3/9xVkeHBxca/nZt28fPn36xL4/duwY3rx5w/6RdOzYEUZGRli7di37h13Su3fvqn3svn374s6dO7h58ya7LDs7G9u3b4e+vj5at25d5X3+888/bOvVkp4/f47Y2NgqPyqsKiMjI9y6dYvT3zo8PLzMrmulifqLlw5ykpKS4PF4nNLos2fPOC1/q0JSUhLDhg3DH3/8UeYPlpL3tG/fvnj79i1CQ0PZZQUFBdi0aRMUFBRgY2MDoDiwSEpKfvGzKxQKkZOTw1lmZGQERUXFSrUPcHV1RVRUFDZs2AB1dfWv/jKv7Oe7sLBQ7JGvlpYWmjZtysm3vLy8WDqguMT46tUr7NixQ2zd58+fkZ2dDQDs+fz666+cNDUxOtmpU6cAABYWFgD+VyIuWQLOy8urse+bcePG4ddff8XWrVsxf/58dnllr2VDQSXo78yiRYuwf/9+xMfHi9XPTJ48Gf7+/pg8eTI6deqEv/76CwkJCbWWFzU1Nfzwww+YMGEC/vvvP2zYsAHGxsaYMmUKgOK6v99//x1OTk5o06YNJkyYgGbNmuHVq1e4dOkSlJSU2D/8qlqwYAEOHToEJycnzJw5E2pqati7dy+Sk5Pxxx9/iD0Wq4xz587Bx8cHAwcORLdu3aCgoICnT59i165dyM3NrfVRuiZPnoxjx46hT58+GDlyJJKSknDgwIFKjVTVsWNHAMUNhBwdHSEpKQlnZ2f069cP69atQ58+fTB69Gikpqbit99+g7GxcZn1f5Xh7++PS5cuoWvXrpgyZQpat26Njx8/4v79+zh//jw+fvwIoLix0bZt2zB+/Hj8/fff0NfXx7Fjx3D9+nVs2LCBbTSnrKyMESNGYNOmTeDxeDAyMkJ4eDhbtyqSkJAAe3t7jBw5Eq1bt4aUlBTCwsLw33//wdnZ+Yv5Hj16NObNm4ewsDD89NNPkJaWrtb5i1T28/3p0yc0b94cw4cPh4WFBRQUFHD+/HncvXuXM8ZAx44dERoaCk9PT3Tu3BkKCgoYMGAAXF1dceTIEbi7u+PSpUvo3r07CgsLERcXhyNHjiAyMhKdOnWCpaUlXFxcEBwcjIyMDFhbW+PChQtITEys0nndv3+ffRrx6dMnXLhwAX/88Qesra3h4OAAALC2toaqqirc3Nwwc+ZM8Hg87N+/v1pVYeX5+eefkZmZiUWLFkFZWRkLFy6s9LVsMOqr+TipXSW7WZXm5ubGAOB0s2KY4m4PkyZNYpSVlRlFRUVm5MiRTGpqarndrN69eye2X3l5ebHjle7SJeoOcejQIcbb25vR0tJiZGVlmX79+jHPnz8X2/7BgwfM0KFDGXV1dUYgEDB6enrMyJEjmQsXLnwxTxVJSkpihg8fzqioqDAyMjJMly5dmPDwcLF0qGQ3q6dPnzJLly5lunXrxmhpaTFSUlKMpqYm069fP+bixYuctOV1syp9HFHXldJdg0p2KSkpKCiIadasGSMQCJju3bsz9+7dq1Q3q4KCAmbGjBmMpqYmw+PxOHnbuXMn07JlS0YgEDCmpqbM7t27K51/him7+9d///3HTJ8+ndHV1WWkpaUZbW1txt7entm+fbtYugkTJjAaGhoMn89nzM3Ny+wK+O7dO2bYsGGMnJwco6qqykybNo2JiYnhnOf79++Z6dOnM6ampoy8vDyjrKzMdO3alTly5AhnX6WvV0l9+/ZlADA3btwoc31FSnezEvnS5zs3N5fx8vJiLCwsGEVFRUZeXp6xsLBggoODOfvJyspiRo8ezaioqLBd/UTy8vKYgIAApk2bNoxAIGBUVVWZjh07MsuXL2cyMjLYdJ8/f2ZmzpzJqKurM/Ly8syAAQOYlJSUanezkpKSYgwNDRkvLy/m06dPnPTXr19nunXrxsjKyjJNmzZl5s2bx3ZpK9llrvT3h4ibmxvnHMv7m5g3bx4DgNm8eXOlr2VDwWOYGvzJQggh37AhQ4bg0aNHVS5VElIdVAdNCCGV8ObNG5w+fRqurq71nRXynaA6aEIIqUBycjKuX7+O33//HdLS0pg2bVp9Z4l8J6gETQghFbhy5QpcXV2RnJyMvXv3VjioCSE1ieqgCSGEkAaIStCEEEJIA0QBmhBCCGmAKEATQgghDRAFaEIIIaQBogBNCCGENEAUoAkhhJAGiAI0IYQQ0gBRgCaEEEIaIArQhBBCSAP0f6QrDDFjL15oAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 500x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "energy_row_csv = \"\"\"\n",
    "numberofrows,one_bank,16_banks,32_banks\\n\n",
    "32768,35902.85469,799426.108,1597463.734\\n\n",
    "65536,71805.70937,1598852.216,3194927.467\\n\n",
    "131072,143611.4187,3197704.432,6389854.935\\n\n",
    "262144,287222.8375,6395408.864,12779709.87\n",
    "\"\"\"\n",
    "\n",
    "df = pd.read_csv(StringIO(energy_row_csv))\n",
    "\n",
    "df = pd.melt(df, id_vars=['numberofrows'], value_vars=['one_bank', '16_banks', '32_banks'], var_name='test_params', value_name='energy')\n",
    "\n",
    "# energy is in J, plot in kJ\n",
    "\n",
    "df['energy'] = df['energy'] / 1e3\n",
    "\n",
    "# use the K notation for numberofrows (e.g., 32768 = 32K): do this one by one, match 32768 to 32K\n",
    "df['numberofrows'] = df['numberofrows'].replace(32768, '32K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(65536, '64K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(131072, '128K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(262144, '256K')\n",
    "\n",
    "plt.figure(figsize=(5, 2))\n",
    "\n",
    "sns.set_palette(\"husl\", 4)\n",
    "\n",
    "sns.barplot(x='test_params', y='energy', hue='numberofrows', data=df, edgecolor='black', linewidth=1.5)\n",
    "\n",
    "plt.ylabel(\"Energy (kJ)\", fontsize=12)\n",
    "\n",
    "plt.xlabel(\"Number of Simultaneously Tested Banks\", fontsize=12)\n",
    "\n",
    "plt.xticks([0, 1, 2], ['1', '16', '32'], fontsize=12)\n",
    "\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.31, 1.02), ncol=2, fontsize=10, title='Number of Rows  $(t_{AggOn} = t_{RAS})$')\n",
    "\n",
    "plt.yticks([0, 2000, 4000, 6000, 8000, 10000, 12000, 14000], fontsize=11)\n",
    "\n",
    "plt.savefig(\"hammer_energy_numberofrowssweep_100K.pdf\", bbox_inches='tight')\n",
    "\n",
    "# print the data\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "   numberofrows test_params      energy\n",
      "0           32K    one_bank    0.359029\n",
      "1           64K    one_bank    0.718057\n",
      "2          128K    one_bank    1.436114\n",
      "3          256K    one_bank    2.872228\n",
      "4           32K    16_banks    7.994261\n",
      "5           64K    16_banks   15.988522\n",
      "6          128K    16_banks   31.977044\n",
      "7          256K    16_banks   63.954089\n",
      "8           32K    32_banks   15.974637\n",
      "9           64K    32_banks   31.949275\n",
      "10         128K    32_banks   63.898549\n",
      "11         256K    32_banks  127.797099\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "energy_row_csv = \"\"\"\n",
    "numberofrows,one_bank,16_banks,32_banks\\n\n",
    "32768,35902.85469,799426.108,1597463.734\\n\n",
    "65536,71805.70937,1598852.216,3194927.467\\n\n",
    "131072,143611.4187,3197704.432,6389854.935\\n\n",
    "262144,287222.8375,6395408.864,12779709.87\n",
    "\"\"\"\n",
    "\n",
    "df = pd.read_csv(StringIO(energy_row_csv))\n",
    "\n",
    "df = pd.melt(df, id_vars=['numberofrows'], value_vars=['one_bank', '16_banks', '32_banks'], var_name='test_params', value_name='energy')\n",
    "\n",
    "# energy is in J, plot in kJ\n",
    "\n",
    "df['energy'] = df['energy'] / 1e3 / 100\n",
    "\n",
    "# use the K notation for numberofrows (e.g., 32768 = 32K): do this one by one, match 32768 to 32K\n",
    "df['numberofrows'] = df['numberofrows'].replace(32768, '32K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(65536, '64K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(131072, '128K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(262144, '256K')\n",
    "\n",
    "plt.figure(figsize=(5, 2))\n",
    "\n",
    "sns.set_palette(\"husl\", 4)\n",
    "\n",
    "sns.barplot(x='test_params', y='energy', hue='numberofrows', data=df, edgecolor='black', linewidth=1.5)\n",
    "\n",
    "plt.ylabel(\"Energy (kJ)\", fontsize=12)\n",
    "\n",
    "plt.xlabel(\"Number of Simultaneously Tested Banks\", fontsize=12)\n",
    "\n",
    "plt.xticks([0, 1, 2], ['1', '16', '32'], fontsize=12)\n",
    "\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.31, 1.02), ncol=2, fontsize=10, title='Number of Rows  $(t_{AggOn} = t_{RAS})$')\n",
    "\n",
    "plt.yticks([0, 20, 40, 60, 80, 100, 120, 140], fontsize=11)\n",
    "\n",
    "plt.savefig(\"hammer_energy_numberofrowssweep_1K.pdf\", bbox_inches='tight')\n",
    "\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "FileNotFoundError",
     "evalue": "[Errno 2] No such file or directory: 'test_times_hammersweep_press.csv'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mFileNotFoundError\u001b[0m                         Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[1], line 6\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[38;5;28;01mimport\u001b[39;00m \u001b[38;5;21;01mpandas\u001b[39;00m \u001b[38;5;28;01mas\u001b[39;00m \u001b[38;5;21;01mpd\u001b[39;00m\n\u001b[1;32m      4\u001b[0m \u001b[38;5;28;01mimport\u001b[39;00m \u001b[38;5;21;01mmatplotlib\u001b[39;00m\u001b[38;5;21;01m.\u001b[39;00m\u001b[38;5;21;01mpyplot\u001b[39;00m \u001b[38;5;28;01mas\u001b[39;00m \u001b[38;5;21;01mplt\u001b[39;00m\n\u001b[0;32m----> 6\u001b[0m df \u001b[38;5;241m=\u001b[39m \u001b[43mpd\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mread_csv\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mtest_times_hammersweep_press.csv\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m)\u001b[49m\n\u001b[1;32m      8\u001b[0m \u001b[38;5;66;03m# melt one_bank, 16_banks, 32_banks into one column, using hammer as index\u001b[39;00m\n\u001b[1;32m      9\u001b[0m df \u001b[38;5;241m=\u001b[39m pd\u001b[38;5;241m.\u001b[39mmelt(df, id_vars\u001b[38;5;241m=\u001b[39m[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mHAMMER\u001b[39m\u001b[38;5;124m'\u001b[39m], value_vars\u001b[38;5;241m=\u001b[39m[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mone_bank\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124m16_banks\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124m32_banks\u001b[39m\u001b[38;5;124m'\u001b[39m], var_name\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mtest_params\u001b[39m\u001b[38;5;124m'\u001b[39m, value_name\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mtime\u001b[39m\u001b[38;5;124m'\u001b[39m)\n",
      "File \u001b[0;32m~/Library/Python/3.9/lib/python/site-packages/pandas/io/parsers/readers.py:912\u001b[0m, in \u001b[0;36mread_csv\u001b[0;34m(filepath_or_buffer, sep, delimiter, header, names, index_col, usecols, dtype, engine, converters, true_values, false_values, skipinitialspace, skiprows, skipfooter, nrows, na_values, keep_default_na, na_filter, verbose, skip_blank_lines, parse_dates, infer_datetime_format, keep_date_col, date_parser, date_format, dayfirst, cache_dates, iterator, chunksize, compression, thousands, decimal, lineterminator, quotechar, quoting, doublequote, escapechar, comment, encoding, encoding_errors, dialect, on_bad_lines, delim_whitespace, low_memory, memory_map, float_precision, storage_options, dtype_backend)\u001b[0m\n\u001b[1;32m    899\u001b[0m kwds_defaults \u001b[38;5;241m=\u001b[39m _refine_defaults_read(\n\u001b[1;32m    900\u001b[0m     dialect,\n\u001b[1;32m    901\u001b[0m     delimiter,\n\u001b[0;32m   (...)\u001b[0m\n\u001b[1;32m    908\u001b[0m     dtype_backend\u001b[38;5;241m=\u001b[39mdtype_backend,\n\u001b[1;32m    909\u001b[0m )\n\u001b[1;32m    910\u001b[0m kwds\u001b[38;5;241m.\u001b[39mupdate(kwds_defaults)\n\u001b[0;32m--> 912\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43m_read\u001b[49m\u001b[43m(\u001b[49m\u001b[43mfilepath_or_buffer\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mkwds\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/Library/Python/3.9/lib/python/site-packages/pandas/io/parsers/readers.py:577\u001b[0m, in \u001b[0;36m_read\u001b[0;34m(filepath_or_buffer, kwds)\u001b[0m\n\u001b[1;32m    574\u001b[0m _validate_names(kwds\u001b[38;5;241m.\u001b[39mget(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mnames\u001b[39m\u001b[38;5;124m\"\u001b[39m, \u001b[38;5;28;01mNone\u001b[39;00m))\n\u001b[1;32m    576\u001b[0m \u001b[38;5;66;03m# Create the parser.\u001b[39;00m\n\u001b[0;32m--> 577\u001b[0m parser \u001b[38;5;241m=\u001b[39m \u001b[43mTextFileReader\u001b[49m\u001b[43m(\u001b[49m\u001b[43mfilepath_or_buffer\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwds\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    579\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m chunksize \u001b[38;5;129;01mor\u001b[39;00m iterator:\n\u001b[1;32m    580\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m parser\n",
      "File \u001b[0;32m~/Library/Python/3.9/lib/python/site-packages/pandas/io/parsers/readers.py:1407\u001b[0m, in \u001b[0;36mTextFileReader.__init__\u001b[0;34m(self, f, engine, **kwds)\u001b[0m\n\u001b[1;32m   1404\u001b[0m     \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39moptions[\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mhas_index_names\u001b[39m\u001b[38;5;124m\"\u001b[39m] \u001b[38;5;241m=\u001b[39m kwds[\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mhas_index_names\u001b[39m\u001b[38;5;124m\"\u001b[39m]\n\u001b[1;32m   1406\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mhandles: IOHandles \u001b[38;5;241m|\u001b[39m \u001b[38;5;28;01mNone\u001b[39;00m \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;01mNone\u001b[39;00m\n\u001b[0;32m-> 1407\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_engine \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_make_engine\u001b[49m\u001b[43m(\u001b[49m\u001b[43mf\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mengine\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m~/Library/Python/3.9/lib/python/site-packages/pandas/io/parsers/readers.py:1661\u001b[0m, in \u001b[0;36mTextFileReader._make_engine\u001b[0;34m(self, f, engine)\u001b[0m\n\u001b[1;32m   1659\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mb\u001b[39m\u001b[38;5;124m\"\u001b[39m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;129;01min\u001b[39;00m mode:\n\u001b[1;32m   1660\u001b[0m         mode \u001b[38;5;241m+\u001b[39m\u001b[38;5;241m=\u001b[39m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mb\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[0;32m-> 1661\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mhandles \u001b[38;5;241m=\u001b[39m \u001b[43mget_handle\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m   1662\u001b[0m \u001b[43m    \u001b[49m\u001b[43mf\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1663\u001b[0m \u001b[43m    \u001b[49m\u001b[43mmode\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1664\u001b[0m \u001b[43m    \u001b[49m\u001b[43mencoding\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43moptions\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mencoding\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mNone\u001b[39;49;00m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1665\u001b[0m \u001b[43m    \u001b[49m\u001b[43mcompression\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43moptions\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mcompression\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mNone\u001b[39;49;00m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1666\u001b[0m \u001b[43m    \u001b[49m\u001b[43mmemory_map\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43moptions\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mmemory_map\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mFalse\u001b[39;49;00m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1667\u001b[0m \u001b[43m    \u001b[49m\u001b[43mis_text\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mis_text\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1668\u001b[0m \u001b[43m    \u001b[49m\u001b[43merrors\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43moptions\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mencoding_errors\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mstrict\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1669\u001b[0m \u001b[43m    \u001b[49m\u001b[43mstorage_options\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43moptions\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mget\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mstorage_options\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mNone\u001b[39;49;00m\u001b[43m)\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   1670\u001b[0m \u001b[43m\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   1671\u001b[0m \u001b[38;5;28;01massert\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mhandles \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m\n\u001b[1;32m   1672\u001b[0m f \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mhandles\u001b[38;5;241m.\u001b[39mhandle\n",
      "File \u001b[0;32m~/Library/Python/3.9/lib/python/site-packages/pandas/io/common.py:859\u001b[0m, in \u001b[0;36mget_handle\u001b[0;34m(path_or_buf, mode, encoding, compression, memory_map, is_text, errors, storage_options)\u001b[0m\n\u001b[1;32m    854\u001b[0m \u001b[38;5;28;01melif\u001b[39;00m \u001b[38;5;28misinstance\u001b[39m(handle, \u001b[38;5;28mstr\u001b[39m):\n\u001b[1;32m    855\u001b[0m     \u001b[38;5;66;03m# Check whether the filename is to be opened in binary mode.\u001b[39;00m\n\u001b[1;32m    856\u001b[0m     \u001b[38;5;66;03m# Binary mode does not support 'encoding' and 'newline'.\u001b[39;00m\n\u001b[1;32m    857\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m ioargs\u001b[38;5;241m.\u001b[39mencoding \u001b[38;5;129;01mand\u001b[39;00m \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mb\u001b[39m\u001b[38;5;124m\"\u001b[39m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;129;01min\u001b[39;00m ioargs\u001b[38;5;241m.\u001b[39mmode:\n\u001b[1;32m    858\u001b[0m         \u001b[38;5;66;03m# Encoding\u001b[39;00m\n\u001b[0;32m--> 859\u001b[0m         handle \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mopen\u001b[39;49m\u001b[43m(\u001b[49m\n\u001b[1;32m    860\u001b[0m \u001b[43m            \u001b[49m\u001b[43mhandle\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    861\u001b[0m \u001b[43m            \u001b[49m\u001b[43mioargs\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mmode\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    862\u001b[0m \u001b[43m            \u001b[49m\u001b[43mencoding\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mioargs\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mencoding\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    863\u001b[0m \u001b[43m            \u001b[49m\u001b[43merrors\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43merrors\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m    864\u001b[0m \u001b[43m            \u001b[49m\u001b[43mnewline\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\n\u001b[1;32m    865\u001b[0m \u001b[43m        \u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    866\u001b[0m     \u001b[38;5;28;01melse\u001b[39;00m:\n\u001b[1;32m    867\u001b[0m         \u001b[38;5;66;03m# Binary mode\u001b[39;00m\n\u001b[1;32m    868\u001b[0m         handle \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mopen\u001b[39m(handle, ioargs\u001b[38;5;241m.\u001b[39mmode)\n",
      "\u001b[0;31mFileNotFoundError\u001b[0m: [Errno 2] No such file or directory: 'test_times_hammersweep_press.csv'"
     ]
    }
   ],
   "source": [
    "# read file \"test_times_hammersweep.csv\" into df\n",
    "# and plot the data\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "df = pd.read_csv(\"test_times_hammersweep_press.csv\")\n",
    "\n",
    "# melt one_bank, 16_banks, 32_banks into one column, using hammer as index\n",
    "df = pd.melt(df, id_vars=['HAMMER'], value_vars=['one_bank', '16_banks', '32_banks'], var_name='test_params', value_name='time')\n",
    "\n",
    "# time is in seconds, convert to milliseconds\n",
    "df['time'] = df['time'] * 1e3\n",
    "\n",
    "\n",
    "# figure size\n",
    "plt.figure(figsize=(5, 2))\n",
    "\n",
    "# plot using seaborn\n",
    "import seaborn as sns\n",
    "\n",
    "# colorpalette is husl,3, select it\n",
    "sns.set_palette(\"husl\", 6)\n",
    "# hue is test_param, y is time\n",
    "sns.barplot(x='test_params', y='time', hue='HAMMER', data=df, edgecolor='black', linewidth=1.5)\n",
    "\n",
    "# y axis label is Time (ms)\n",
    "plt.ylabel(\"Test Time (ms)\", fontsize=12)\n",
    "\n",
    "plt.xlabel(\"Number of Simultaneously Tested Banks\", fontsize=12)\n",
    "\n",
    "# x axis tick labels are: one bank, 16 banks, 32 banks\n",
    "plt.xticks([0, 1, 2], ['1', '16', '32'], fontsize=12)\n",
    "\n",
    "# put legend above the plotting area, ncols = 3, add title \"Hammer Count\"\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.4), ncol=4, fontsize=10, title='Hammer Count $(t_{AggOn} = 7.8\\mu{}s)$')\n",
    "\n",
    "# y axis ticks 0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0\n",
    "plt.yticks([0, 20, 40, 60, 80], fontsize=11)\n",
    "\n",
    "# save figure as \"test_times_hammersweep.pdf\"\n",
    "plt.savefig(\"press_test_times_hammersweep_1.pdf\", bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "   numberofrows test_params       time\n",
      "0           32K    one_bank   1.624750\n",
      "1           64K    one_bank   3.249500\n",
      "2          128K    one_bank   6.499000\n",
      "3          256K    one_bank  12.997999\n",
      "4           32K    16_banks   1.625432\n",
      "5           64K    16_banks   3.250864\n",
      "6          128K    16_banks   6.501728\n",
      "7          256K    16_banks  13.003457\n",
      "8           32K    32_banks   1.626978\n",
      "9           64K    32_banks   3.253956\n",
      "10         128K    32_banks   6.507911\n",
      "11         256K    32_banks  13.015823\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcwAAAEXCAYAAAAgInRqAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAABUJElEQVR4nO3dd1gT2dcH8G9ooXcQCwICCliwixXEgoiKiro2wC42xC72Dura1q67i30tKK69g421raBiBxEsuIrSSxBy3z94mZ8xgCEkNM/nefLo3Lkz92RyycnM3JnhMcYYCCGEEFIshfIOgBBCCKkMKGESQgghEqCESQghhEiAEiYhhBAiAUqYhBBCiAQoYRJCCCESoIRJCCGESECpvAOoyPLy8vD169fyDoMQQkgpqKioQEGh9PuHlDALwRjDhw8fkJycXN6hEEIIKSUFBQVYWFhARUWlVOvh0Z1+xCUkJCA5ORnGxsZQV1cHj8cr75AIIYRIQSgU4v3791BWVkbt2rVL9X1Oe5jfycvL45KlgYFBeYdDCCGklIyMjPD+/Xvk5uZCWVlZ6vXQoJ/vFJyzVFdXL+dICCGEyELBodi8vLxSrYcSZhHoMCwhhFQNsvo+p4RJCCGESIASJiGEECIBSpiEEEKIBChhkirByckJfn5+5R0GhzGGMWPGQF9fHzweD5GRkeUdUql8/vwZxsbGeP36dXmH8tMaOHAg1qxZU95h/NQoYRKZGDZsGHg8HgIDA0XKjx8//lMOoDp37hx27dqFU6dOISEhAQ0aNBCrU7DNeDwelJWVYWFhgZkzZyI7O7scIi7e8uXL4e7uDnNzc65sypQp6Nu3b/kFJUfm5ubcZ/Pta8KECYXWz8vLw/z582FhYQE1NTVYWlpi6dKlkOVl7vPmzcPy5cuRkpIis3WSkqGESWRGVVUVK1euRFJSUnmHIjM5OTlSLRcTE4Pq1aujTZs2MDExgZJS4Zc8d+vWDQkJCXj16hXWrVuH7du3Y+HChaUJWeYyMzPxxx9/YOTIkSLld+7cQfPmzcspKvm6e/cuEhISuNfFixcBAP379y+0/sqVK7F161Zs2rQJT58+xcqVK7Fq1Sps3LhRZjE1aNAAlpaW2Ldvn8zWSUqGEiaRmc6dO8PExAQBAQFF1jE3N8f69etFyho3boxFixZx005OTpg0aRL8/Pygp6eHatWqYefOncjIyMDw4cOhpaUFKysrnD17VmQ9ubm5mDhxInR0dGBoaIj58+eL/MIXCoUICAjg9gLs7e0RHBwssg4nJydMnDgRfn5+MDQ0hIuLS6HvQyAQwNfXF8bGxlBVVUW7du1w9+5dAPl7jpMmTUJ8fDx4PJ7IXtn3+Hw+TExMYGpqit69e6Nz587cl7MkbQHAqVOnoKury11jFhkZCR6Ph9mzZ3N1Ro0ahaFDhwIAgoOD0bBhQ6ipqcHAwACdO3dGRkZGkTGeOXMGfD4fDg4OAPJ/RCgrKyM8PBxz584Fj8fj5lUVRkZGMDEx4V6nTp2CpaUlHB0dC60fHh4Od3d3uLm5wdzcHP369UPXrl1x584drs6NGzegrKwscgTh9evX4PF4iIuLA5DfR1esWAFra2uoqqqiWrVqGDZsGFe/Z8+eOHjwoHzeNPkhSphEZhQVFbFixQps3LgRb9++LdW6du/eDUNDQ9y5cweTJk3CuHHj0L9/f7Rp0wb3799H165d4enpiczMTJFllJSUcOfOHWzYsAFr167F77//zs0PCAjAnj17sG3bNjx+/BhTpkzB0KFDcfXqVbG2VVRUcPPmTWzbtq3Q+GbOnImjR49i9+7duH//PqysrODi4oIvX75gw4YNWLJkCWrVqoWEhASR5FacqKgohIeHi93vsri2AKB9+/ZIS0tDREQEAODq1aswNDREWFgYt46rV6/CyckJCQkJGDRoEEaMGIGnT58iLCwMffv2LfbQ4fXr19GsWTNuWklJCTdv3gSQn5wTEhJw7tw5id5jWVqxYgU0NTWLfcXHx/9wPTk5Odi3bx9GjBhR5OmFNm3a4PLly3jx4gUA4MGDB7hx4wZcXV25OpGRkbC1tYWqqipXFhERAT09PZiZmQHI76MHDx7Ejh078Pz5c4SEhKBDhw5c/ZYtW+LOnTsQCARSbRNSSoyIyMrKYk+ePGFZWVnlHUql4u3tzdzd3RljjDk4OLARI0YwxhgLCQlh33YzMzMztm7dOpFl7e3t2cKFC7lpR0dH1q5dO246NzeXaWhoME9PT64sISGBAWD//PMPt4ytrS0TCoVcnVmzZjFbW1vGGGPZ2dlMXV2dhYeHi7Q9cuRINmjQIJG2mzRpUux7TU9PZ8rKymz//v1cWU5ODqtRowZbtWoVY4yxdevWMTMzs2LX4+3tzRQVFZmGhgbj8/kMAFNQUGDBwcElaosxxpo2bcpWr17NGGOsd+/ebPny5UxFRYWlpaWxt2/fMgDsxYsX7N9//2UA2OvXr4uN7Vvu7u7c51kgJCSEGRgYFFq/f//+rE2bNhKvvyi7d+9mTZs2ZY0aNWJt27ZlERERJVr+8+fP7OXLl8W+vn79+sP1HDp0iCkqKrJ3794VWScvL4/NmjWL8Xg8pqSkxHg8HluxYoVInVGjRjEvLy+RsgULFjAnJyduun379mzOnDlFtvPgwYMSf35Edt/rdC9ZInMrV66Es7Mzpk+fLvU6GjVqxP1fUVERBgYGaNiwIVdWrVo1AMDHjx+5MgcHB5E9gNatW2PNmjXIy8tDdHQ0MjMz0aVLF5F2cnJy0KRJE5Gyb/emChMTE4OvX7+ibdu2XJmysjJatmyJp0+fluBdAh07dsTWrVuRkZGBdevWQUlJCR4eHiVuy9HREWFhYZg2bRquX7+OgIAAHD58GDdu3MCXL19Qo0YNWFtbIy8vD506dULDhg3h4uKCrl27ol+/ftDT0ysyxqysLJG9IiB/z8je3l6s7sOHD/HmzRtER0eXaDt8b8eOHTh8+DAuXboEPT09bk/42bNnEj9xQl9fH/r6+qWKAwD++OMPuLq6okaNGkXWOXz4MPbv348DBw6gfv36iIyMhJ+fH2rUqAFvb28A+XuYgwcPFlkuIiICjRs35qZ79eqFWbNm4d69e+jfvz88PDxEPhs1NTUAEDmyQsoOHZIlMtehQwe4uLjA399fbJ6CgoLY4b/Cnjn6/Q2SC0aSfjsN5J/zkUR6ejoA4PTp04iMjOReT548ETuPqaGhIdE6ZUFDQwNWVlawt7fHn3/+idu3b+OPP/4o8XqcnJxw48YNPHjwAMrKyrCxsYGTkxPCwsJw9epV7tyboqIiLl68iLNnz8LOzg4bN25EvXr1EBsbW+S6DQ0NxQZyRUZGFpowFyxYgBUrVkBXVxcJCQki9Vu3bg17e3usXLmSOzdcWHlqaiqWLVuGv/76i0sWTk5O0NbWxuPHjwEA3bt3x4IFC9C2bVvUqVMHUVFRYrHI4pBsXFwcLl26hFGjRhVbb8aMGZg9ezYGDhyIhg0bwtPTE1OmTOHO5+fl5SEqKkrsx9n9+/dFEub06dPx9OlTdOrUCevWrYOVlZXIZ1NwGN7IyKjYeIh8UMIkchEYGIiTJ0/in3/+ESk3MjIS+SJNTU0t9su6JG7fvi0yfevWLVhbW0NRURF2dnbg8/mIj4+HlZWVyMvU1LRE7VhaWnLnOAt8/foVd+/ehZ2dndTxKygoYM6cOZg3bx6ysrJK1FbBecx169ZxybEgYYaFhcHJyYmry+Px0LZtWyxevBgRERFQUVFBSEhIkXE1adIET548ESl79OiRyBc9kD+yND09HR07doSNjQ23zNevXzFs2DAEBQXhwYMHuHnzJho1alRk+V9//YUOHTqIJQU+n4/U1FQA+ed7a9eujZs3b8LX1xd///23WNw+Pj4iP44KexW31wgAQUFBMDY2hpubW7H1MjMzxR5QrKioyP2ge/78ObKzs0Xa++eff/Du3Tux7Vi3bl3MnDkT//77L9LS0kS2fVRUFGrVqgVDQ8Ni4yHyQYdkiVw0bNgQQ4YMwW+//SZS7uzsjF27dqFnz57Q1dXFggULoKioKJM24+PjMXXqVIwdOxb379/Hxo0buQu9tbS0MH36dEyZMgVCoRDt2rVDSkoKbt68CW1tbe6wmSQ0NDQwbtw4zJgxA/r6+qhduzZWrVqFzMxMsUsvSqp///6YMWMGNm/ejOnTp0vclp6eHho1aoT9+/dj06ZNAPL39AcMGICvX79ySfT27du4fPkyunbtCmNjY9y+fRufPn2Cra1tkTEVHC1ISkri9viEQiGeP3+O9+/fQ0NDAzo6OliwYAGWLl0KAFzC7NSpE0JCQtC6dWvY2NgAAGxtbdGgQYMiy+/cuSN23apAIMCLFy9ga2uL1NRU8Hg8bq/v69ev0NXVFYu7tIdkhUIhgoKC4O3tLXZZ0KZNmxASEoLLly8DyB+9unz5ctSuXRv169dHREQE1q5dixEjRgAAd+OKjRs3wtfXF9HR0fD19QXwv0uXVq1aBRMTE7Ro0QIKCgrYvn07DAwM0KZNG67d69evo2vXrlK/J1I6tIdJ5GbJkiVih0z9/f3h6OiIHj16wM3NDb1794alpaVM2vPy8kJWVhZatmyJCRMmYPLkyRgzZgw3f+nSpZg/fz4CAgJga2uLbt264fTp07CwsChxW4GBgfDw8ICnpyeaNm2K6OhonD9/vthzgZJQUlLCxIkTsWrVKu5SD0nbcnR0RF5eHrc3qa+vDzs7O5iYmKBevXoAAG1tbVy7dg3du3dH3bp1MW/ePKxZs0ZkNOf3GjZsiKZNm+Lw4cNc2bJly7Br1y7UrFkTy5Ytw82bN3H16lUMGjQI5ubmCAoK4vaMHj58KLIX9fjxYzRq1KjIch0dHbHrXw8fPozWrVvD2NgYUVFRaNGiBTfv0aNHqF+/vuQbWUKXLl1CfHw8l/S+lZiYiJiYGG5648aN6NevH8aPHw9bW1tMnz4dY8eO5X5AREZGwsXFBa9evULDhg0xd+5cLF68GNra2tyPyuzsbCxfvhxNmzZFu3bt8OrVK1y5coX7nLOzs3H8+HGMHj1a5u+VSEg2Y5CqDholS4i4U6dOMVtbW5aXl1fo/I4dO7KbN29y07du3WIdOnRgjDG2Zs0aNn36dMYYY6GhoUxVVZUJBIIiy8PDw5mNjQ1LSkpijDF2584dVrduXfby5UvGGGPbt29nS5Ys4dpq3LgxS0xMlPl7lqWuXbuyuXPnlmodW7ZsYV26dJFRRD8XGiVLCCkzbm5uePnyJd69eyd2zvfKlSsAIHLo0NramtvDHDp0KLp37w57e3t06tQJLVq0gIqKSpHlrVu3hp+fHzp06AAejwcTExMcO3YMVlZWAPLP43Xq1AlA/s0qkpOTYWBgUBabQWoPHjwodE+1JJSVlWV65yBScjzGZHizwyogOzsbsbGxsLCwEBtKTwgpuYyMDGhoaEAoFGLWrFmoW7cuRo8eXWR5VfPhwwdUr14djx8/LtWgMCI9WX2v0zlMQohcrV69Gg0aNEDTpk2hoqLCDdYpqryqMTExAWOMkmUVQHuY36E9TEIIqVpoD5MQQggpQ5QwCSGEEAlQwiSEEEIkQAmTEEIIkQAlTEIIIUQClDAJIYQQCVDCJIQQQiRAt8aTAGOs3B7Yqq6uLvJQ5J8FbfOyR9u8YqLPpeKghCmBzMxMaGpqlkvb6enpZfpA44qCtnnZo21eMdHnUnHQIVlCCCFEArSHWUIPZ6yAuoqKXNvIzMlBo9VzSrzc1q1bsXXrVrx+/RoAUL9+fSxYsACurq748uULFi5ciAsXLiA+Ph5GRkbo3bs3li5dCh0dHQDA69evYWFhgYiICO45hWlpaejVqxf+++8/XLhwAbVq1ZLV25TYwsA2UFGRzUOmi5KTk4fFs8OlWvbdu3eYNWsWzp49i8zMTFhZWSEoKAjNmzcXq+vj44Pt27dj3bp18PPz48p5PB5CQkLQu3dvAPkPRfby8sK1a9dw/vx5sQcqy5vj+pVQ5PPl2kaeQICrfrOkWvbatWtYvXo1/v33XyQkJIhtu3nz5uHMmTN49eoVdHR00LlzZwQGBqJGjRrcOl68eIEZM2bg5s2byMnJQaNGjbB06VJ07NgRQMX8e/h99SPw+epybUMgyMSoGQ1LvFxAQACOHTuGZ8+eQU1NDW3atMHKlSu5Z7ECgJOTE65evSqy3NixY7Ft2zaRsl27dmHt2rV48eIFtLW10b9/f2zevBkAEBYWho4dOyIpKYl7cPj79+/h4uICPT09nDx5kvtOkzVKmCWkrqICdRX5fpFIq1atWggMDIS1tTUYY9i9ezfc3d0REREBxhjev3+PX3/9FXZ2doiLi4OPjw/ev3+P4ODgQtf36dMnuLq6QkFBAdevXy+3RyipqCiCz5dvwpRWUlIS2rZti44dO+Ls2bMwMjLCy5cvC32QdEhICG7duiXypV2YzMxMeHh44OXLl7hx44ZUD7guLUU+X+4JszQyMjJgb2+PESNGoG/fviLzMjMzcf/+fcyfPx/29vZISkrC5MmT0atXL9y7d4+r16NHD1hbW+PKlStQU1PD+vXr0aNHD8TExMDExESszYrw98Dnq0NVzglTWlevXsWECRPQokUL5ObmYs6cOejatSuePHkiclh39OjRWLJkCTetri76ftauXYs1a9Zg9erVaNWqFTIyMridgMLExMSgS5cusLOzw5EjR6Cmpibz91aAEmYV0rNnT5Hp5cuXY+vWrbh16xZGjhyJo0ePcvMsLS2xfPlyDB06FLm5uVBSEu0Kb968QZcuXVCzZk38/fff5XYOpaJbuXIlTE1NERQUxJUVluDevXuHSZMm4fz583BzcytyfcnJyXBzc0N6ejpu3LhR6Bc3AVxdXeHq6lroPB0dHVy8eFGkbNOmTWjZsiXi4+NRu3ZtJCYm4uXLl/jjjz/QqFEjAEBgYCC2bNmCqKgose1Ofw8/du7cOZHpXbt2wdjYGP/++y86dOjAlaurqxfZr5OSkjBv3jycPHmSe+YpAO4z+t7Dhw/h4uICZ2dn7N69W+x7TNboHGYVlZeXh4MHDyIjIwOtW7cutE5KSgq0tbXFOtnz58/Rtm1b2NnZ4cyZM/TlUIwTJ06gefPm6N+/P4yNjdGkSRPs3LlTpI5QKISnpydmzJiB+vXrF7muDx8+wNHREUD+r3VKlrKTkpICHo/HHcIzMDBAvXr1sGfPHmRkZCA3Nxfbt2+HsbExmjVrJrIs/T1IJyUlBQCgr68vUr5//34YGhqiQYMG8Pf3FxkBfPHiRQiFQrx79w62traoVasWBgwYgDdv3oitPzw8HI6OjvDw8MC+ffvkniwBSphVzqNHj6CpqQk+nw8fHx+EhIQU+hy+xMRELF26FGPGjBGb5+XlBSsrKxw5cgT8CnxYriJ49eoVtm7dCmtra5w/fx7jxo2Dr68vdu/ezdVZuXIllJSU4OvrW+y6Jk+ejJycHFy8eJH7Yiell52djVmzZmHQoEHQ1tYGkH/O+NKlS4iIiICWlhZUVVWxdu1anDt3TuxwOv09lJxQKISfnx/atm0rcv598ODB2LdvH0JDQ+Hv74+9e/di6NCh3PxXr15BKBRixYoVWL9+PYKDg/Hlyxd06dIFOTk5Im306dMHPXv2xKZNm8rs0hdKmFVMvXr1EBkZidu3b2PcuHHw9vbGkydPROqkpqbCzc0NdnZ2WLRokdg6evXqhevXr+PYsWNlFHXlJRQK0bRpU6xYsQJNmjTBmDFjMHr0aG4Qw7///osNGzZg165dP/yj7tGjB168eIHt27eXReg/ha9fv2LAgAFgjGHr1q1cOWMMEyZMgLGxMa5fv447d+6gd+/e6NmzJxISEkTWQX8PJTdhwgRERUXh4MGDIuVjxoyBi4sLGjZsiCFDhmDPnj0ICQlBTEwMgPy/p69fv+K3336Di4sLHBwc8Ndff+Hly5cIDQ0VWZe7uztCQkJw/fr1MntflDCrGBUVFVhZWaFZs2YICAiAvb09NmzYwM1PS0tDt27doKWlhZCQECgrK4utY+7cuViwYAEGDx6Mw4cPl2X4lU716tXF9uBtbW0RHx8PALh+/To+fvyI2rVrQ0lJCUpKSoiLi8O0adNgbm4uspynpyf+/PNPTJ8+HWvXri2rt1BlFSTLuLg4XLx4kdu7BIArV67g1KlTOHjwINq2bYumTZtiy5YtUFNTEzk6ANDfQ0lNnDgRp06dQmho6A9HEbdq1QoAEB0dDSD/7wmAyN+UkZERDA0Nub+pAtu3b8fAgQPh6uqKa9euyfItFIkG/ZRQ5neHBSp6G0KhEAKBAED+nqWLiwv4fD5OnDhR7JPH58+fDwUFBQwZMgSMMfzyyy8yi6mkcnLyKmwbbdu2xfPnz0XKXrx4ATMzMwD5SbBz584i811cXODp6Ynhw4eLrc/b2xsKCgoYPnw4hEIhpk+fLlVcpZX3/32msrZRkCwL9ky+H9FacN5MQUF0n0FBQQFCoVBsfRXl70EgkP8df6RtgzGGSZMmISQkBGFhYRKN7o6MjATwv0TZtm1bAPnnjQuS7ZcvX5CYmMj9TRXg8XjYsWMHFBQU0L17d5w+fZobAyA3jIjIyspiT548YVlZWVxZeno6A1Aur/T0dIljnz17Nrt69SqLjY1lDx8+ZLNnz2Y8Ho9duHCBpaSksFatWrGGDRuy6OholpCQwL1yc3MZY4zFxsYyACwiIoJbZ0BAAFNUVGQHDhyQ2TaWRGXZ5nfu3GFKSkps+fLl7OXLl2z//v1MXV2d7du3r8hlzMzM2Lp160TKALCQkBBuet++fUxRUZGtWrWqpJtOapVlmzPGWFpaGouIiGAREREMAFu7di2LiIhgcXFxLCcnh/Xq1YvVqlWLRUZGivR1gUDAGGPs06dPzMDAgPXt25dFRkay58+fs+nTpzNlZWUWGRnJGKs4fw+V5XMZN24c09HRYWFhYSLbPDMzkzHGWHR0NFuyZAm7d+8ei42NZX///TerU6cO69Chg8h63N3dWf369dnNmzfZo0ePWI8ePZidnR3LyclhjDEWGhrKALCkpCTGGGNCoZCNGzeOqaurs9DQ0EJjK+x7XRqUML9TmRPmiBEjmJmZGVNRUWFGRkasU6dO7MKFC4yx/3Wywl6xsbGMscK/IBhjbOXKlUxRUZHt37+/1NtXUpVlmzPG2MmTJ1mDBg0Yn89nNjY2bMeOHcXWlyRhMsbYgQMHmKKiIgsMDCxRPNKqTNu8qP7s7e3N9ePCXt9+od69e5d17dqV6evrMy0tLebg4MDOnDnDza8ofw+V5XMpah1BQUGMMcbi4+NZhw4dmL6+PuPz+czKyorNmDGDpaSkiKwnJSWFjRgxgunq6jJ9fX3Wp08fFh8fz83/PmEylp80J0yYwNTV1dmVK1fEYpNVwuT9/xsl/y87OxuxsbGwsLDgDlkyuvlxmaNtXvZom1dM9LmUXmHf69Kgc5gS4PF4dAPiMkbbvOzRNq+Y6HOpOGiULCGEECIBSpiEEEKIBChhEkIIIRKghFmEwq7FIoQQUvnIamxrhRr0Ex0djV9//RW3bt1CVFQUbGxsEBUVVWT948ePo0+fPqhfv36x9UpCRUUFCgoKeP/+PYyMjKCiolIlRokRQsjPiDGGT58+gcfjFXpns5KoUAnz8ePHOH36NFq1agWhUFjsXl5WVhamTJmCatWqyTQGBQUFWFhYICEhAe/fv5fpugkhhJQ9Ho+HWrVqQVGxdM/VrVDXYQqFQu5WVcOGDcO9e/eK3HNcsGABrl69CgsLi2LrSYsxhtzcXOTlyf+2bIQQQuRHWVm51MkSqGB7mN/f17EoMTExWLNmDcLDw7Fu3Tq5xFKw+17aXXhCCCFVQ4VKmJKaPHkyvLy8YG9vL/EyAoGAuwk5kL83++XLFxgYGNA5SkII+UkxxpCWloYaNWr8cKet0iXMkydPIjw8HC9evCjRcgEBAVi8eLGcoiKEEFKZvXnz5oePI6tUCTM7Oxt+fn5YvHgxDA0NS7Ssv78/pk6dyk2npKSgdu3aePPmjchz8gghhPw8UlNTYWpqCi0trR/WrVQJc/369VBQUMCgQYOQnJwMAMjJyYFQKERycjLU1dWhoqJS6LJ8Ph98Pl+sXFtbmxImIYT85CQ5NVepEuazZ88QHR0NIyMjsXl6enrYunUrfHx8yiEyQgghVV2lSpizZ8/GsGHDRMoCAwPx/PlzBAUFoW7duuUTGCGEkCqvQiXMzMxMnDlzBgAQFxeH1NRUBAcHAwAcHR1hY2MDGxsbkWV27dqFt2/fwsnJqazDJYQQ8hOpUAnz48eP6N+/v0hZwXRoaCglRUIIIeWmQt3ppyylpqZCR0cHKSkpNOiHEEJ+UiXJBVLtYSYnJyM8PBxPnjxBYmIieDweDA0NYWtri9atW0NPT0+qwAkhhJCKSuKEmZOTgwMHDmDXrl24ceNGkTdGV1BQQNu2bTF8+HAMGjSo0Es5yM+BMYbMzMwybVNdXZ3u3FSBUB8gVakPSHRIdtu2bVi2bBkSExPRtWtXdOnSBc2aNUOdOnWgp6cHxhiSkpIQGxuLe/fu4dKlS7hw4QIMDQ0xf/58jB07VuaBlxYdkpW/jIwMaGpqlmmb6enp0NDQKNM2SdGoD5CK3gdKkgskSpi1a9fG1KlTMXz4cOjo6EgcxJ9//on169fj9evXEi1Tlihhyl9F/0Mh8kd9gFT0PiDzhJmbmwslJekG1JZmWXmihCl/3/6h/L76Efh8dbm0IxBkYtSMhgDoy7KioT5AKnofkPmgn9IkvIqYLEnZ4/PVoSqnPxRSOVAfIJW9D0iVzdLS0pCcnAxTU1Ou7P3799i2bRsEAgE8PDzQsmVLmQVJCCGElDepEuaYMWMQGxuLW7duAcjfpXVwcMDbt2+hoKCADRs24Ny5c3SjAUIIIVVG8U/LLMKNGzfQo0cPbnrfvn14//49wsPDkZSUhEaNGmHZsmUyC5IQQggpb1IlzMTERNSsWZObPnHiBNq1awcHBwdoaWnBy8sLDx48KPF6o6Oj4ePjg8aNG0NJSQkNGjQQmZ+amopFixahZcuW0NXVRbVq1dCzZ088evRImrdBCCGESEyqhKmrq4sPHz4AALKysnD9+nV07dqVm6+kpCTVhaqPHz/G6dOnYWVlBTs7O7H58fHx2L59O7p27YrDhw9j586dSElJgYODA54+fSrNWyGEEEIkItU5zDZt2mDLli2wsbHBuXPnkJ2dDXd3d27+ixcvRPZAJdWzZ09uPcOGDcO9e/dE5ltYWCAmJgbq6v8bZeXs7AwzMzNs2bIFGzdulObtEEIIIT8kVcIMDAyEi4sLPDw8AADTpk1D/fr1AQB5eXk4cuQIunXrVuL1KigUv8Nb2HU1mpqasLKywvv370vcHiGEECIpqRKmtbU1nj9/jidPnkBHRwfm5ubcvMzMTGzatAn29vayirFYycnJiIqKQpcuXYqtJxAIIBAIuOnU1FR5h0YIIaQKKfE5zMzMTPTt2xeHDx+Gvb29SLIEAC0tLbi7u4uVy8vMmTPB4/Hg4+NTbL2AgADo6Ohwr2+vISWEEEJ+pMQJU11dHZcuXSrzu88XJigoCDt37sTmzZtRq1atYuv6+/sjJSWFe71586aMoiSEEFIVSDVKtl27dvjnn39kHUuJnD17FmPGjMH8+fPh7e39w/p8Ph/a2toiL0IIIURSUiXMTZs24fr165g3bx7evn0r65h+6NatW+jXrx+8vb2xZMmSMm+fEELIz0eqhGlvb4+3b98iICAAZmZmhe69SfoYsJJ68uQJ3Nzc4OzsjG3btsmlDUIIIeR7Uo2S9fDwkMvTrDMzM3HmzBkAQFxcHFJTUxEcHAwAcHR0BGMMLi4uUFNTw5QpU0Su09TW1i70ZgeEEEKILEiVMHft2iXjMPJ9/PgR/fv3FykrmA4NDQUA7hBwp06dROo5OjoiLCxMLnERQgghFephlebm5vjR86wleN41IYQQInOlSphv375FREQEUlJSIBQKxeZ7eXmVZvWEEEJIhSFVwszOzoa3tzeOHj0KoVAIHo/H7fl9e26TEiYhhJCqQqpRsnPmzMGxY8ewfPlyhIWFgTGG3bt348KFC3B1dYW9vb1Uj/cihBBCKiqpEmZwcDCGDx+OWbNmcTddr1mzJjp37oxTp05BV1cXmzdvlmmghBBCSHmSKmF+/PgRLVu2BACoqakBADIyMrj5Hh4eOHbsmAzCI4QQQioGqRJmtWrV8PnzZwD595bV09PD8+fPufmpqanIzs6WTYSEEEJIBSDVoJ9WrVrhxo0bmDVrFoD8Bz+vXr0a1atXh1AoxLp16+Dg4CDTQAkhhJDyJNUepq+vL+rUqcM9X3Lp0qXQ1dWFp6cnvL29oaOjg99++02mgRJCCCHlSao9zHbt2qFdu3bctKmpKZ4+fYpHjx5BUVERNjY2UFKqUPdEIIQQQkpFqj3MQlekoAB7e3s0aNBA6mQZHR0NHx8fNG7cGEpKSmjQoEGh9f744w/UrVsXqqqqsLe3x6lTp0oTOiGEEPJDUifM1NRUBAYGwsXFBU2aNMGdO3cAAF++fMHatWsRHR1d4nU+fvwYp0+fhpWVVZE3Uj948CBGjx6NX375BWfPnkXr1q3Rp08f3Lp1S9q3QgghhPyQVLuCb9++haOjI968eQNra2s8e/YM6enpAAB9fX1s374dcXFx2LBhQ4nW27NnT7i7uwMAhg0bJvI0kgILFy7EwIEDsXTpUgBAx44d8fDhQyxZsoR70gkhhBAia1LtYc6YMQNpaWmIjIzE1atXxW6I3rt3b1y6dKnkwSgUH86rV6/w4sULDBgwQKR84MCBuHz5MjcIiRBCCJE1qRLmhQsX4OvrCzs7u0Kfi1mnTh28efOm1MF979mzZwAAGxsbkXJbW1vk5OQgNja2yGUFAgFSU1NFXoQQQoikpEqYWVlZMDIyKnJ+Wlqa1AEVJykpCQCgq6srUq6npwcg//xpUQICAqCjo8O9TE1N5RIjIYSQqkmqhGlnZ4dr164VOf/48eNo0qSJ1EHJg7+/P1JSUriXPPaACSGEVF1SDfrx8/ODt7c3GjVqhP79+wMAhEIhoqOjsXjxYvzzzz84evSoTAMF/rcnmZKSAhMTE668YM9TX1+/yGX5fD74fL7MYyKEEPJzkCphDh06FHFxcZg3bx7mzp0LAOjWrRsYY1BQUMCKFSvQu3dvWcYJ4H/nLp89e4Z69epx5c+ePYOKigrq1Kkj8zYJIYQQQMqECQBz586Fp6cnjh49iujoaAiFQlhaWqJv375yS1x16tRB3bp1ceTIEe7yEwA4dOgQOnXqBBUVFbm0SwghhJTq/nW1a9fGlClTZBULMjMzuWsp4+LikJqaiuDgYACAo6MjjIyMsGjRIgwZMgSWlpbo2LEjDh06hNu3bxd7TpUQQggpLakSpq2tLTw9PTFkyBCYmZnJLJiPHz9y50QLFEyHhobCyckJgwYNQmZmJgIDAxEYGIh69eohJCQErVu3llkchBBCyPekGiVramqKhQsXwtLSEh06dMDvv/+OlJSUUgdjbm4OxlihLycnJ67eyJEj8fLlSwgEAjx8+BA9evQodduEEEJIcaS+ccHbt2+xevVqZGVlYcyYMTAxMUG/fv3w999/4+vXr7KOkxBCCClXUt98vVq1apgyZQru3r2Lp0+fYvr06YiMjETfvn1hYmKC8ePHIzw8XJaxEkIIIeVGJo/3qlevHpYuXYobN26gX79+SEpKwrZt29C+fXtYW1tj8+bNEAqFsmiKEEIIKRelTpgZGRnYt28funXrhtq1ayMkJAQ9evTA4cOHERISgnr16sHX1xfjxo2TRbyEEEJIuZBqlGxeXh7Onz+Pffv24cSJE8jMzESzZs2wZs0aDBo0CIaGhlzdXr16Yc6cOdi8eTO2b98us8AJIYSQsiRVwjQxMcGXL19Qs2ZNTJo0CV5eXrC1tS2yfqNGjeR2Q3ZCCCGkLEiVMN3c3ODp6QlnZ+dCH+/1vYEDB2LgwIHSNEUIIYRUCFIlzF27dsk4DEIIIaRik2jQT2kehUWP0SKEEFIVSJQwraysMGLECNy5c0fiFYeHh8PLywvW1tZSB1eUEydOoFWrVtDS0kL16tUxYMAAvHr1SubtEEIIIQUkOiR7/fp1zJs3Dw4ODjAzM4OzszOaNm0KCwsL6OnpgTGGpKQkxMbG4t69e7hy5QrevXuHjh07yvym6GFhYejTpw+8vLywfPlyfP78GQsWLEDXrl3x6NEjqKmpybQ9QgghBJAwYbZs2RIXLlxAZGQkgoKC8PfffyMoKAgAuEE/jDEA+feZ7d27N0aMGIHGjRvLPOCDBw/CzMwMf/75J9e2sbExnJ2dce/ePbRv317mbRJCCCElGvTTuHFjbNiwARs2bMD79+/x7NkzfP78GQBgYGAAGxsb1KhRQy6BFvj69Su0tLRERufq6OgA+F/SJoQQQmRN6udh1qhRQ+7JsTDDhg3Dnj17sGXLFgwZMgSfP3/GnDlz0KRJE7Rt27bI5QQCAQQCATedmppaFuESQgipImRyL9my1L59e4SEhGD27NnQ1dWFpaUl/vvvP5w9exaKiopFLhcQEAAdHR3uZWpqWoZRE0IIqewqXcIMDw+Hp6cnRo8ejStXruDIkSMQCoVwc3NDVlZWkcv5+/sjJSWFe9HlLoQQQkpC6kOy5cXX1xfOzs5Ys2YNV+bg4IDatWtj7969GDNmTKHL8fl88Pn8sgqTEEJIFVPp9jCfPHkiNvq2Vq1aMDQ0RExMTPkERQghpMqrdAnTzMwM9+/fFymLi4tDYmIizM3NyycoQgghVZ5MEmZKSgry8vJksaof8vHxwfHjxzF58mRcunQJhw4dQo8ePWBsbIwBAwaUSQyEEEJ+PlInzHv37qFbt25QV1eHgYEBrl69CgBITEyEu7s7wsLCZBWjCF9fX2zduhVhYWHo3bs3/Pz8YG1tjbCwMBgYGMilTUIIIUSqhBkeHo527drh5cuXGDp0KIRCITfP0NAQKSkpcntYNI/Hg4+PDx48eID09HQkJCTg2LFjsLGxkUt7hBBCCCBlwpwzZw5sbW3x5MkTrFixQmx+x44dcfv27VIHRwghhFQUUiXMu3fvYvjw4eDz+YU+QLpmzZr48OFDqYMjhBBCKgqpEqaysrLIYdjvvXv3DpqamlIHRQghhFQ0UiVMBwcHBAcHFzovIyMDQUFBcHR0LFVghBBCSEUiVcJcvHgx7t27Bzc3N5w9exYA8ODBA/z+++9o1qwZPn36hPnz58s0UEIIIaQ8SXVrvFatWuHMmTMYN24cvLy8AADTpk0DAFhaWuLMmTNo1KiR7KIkhBBCypnU95J1dnbG8+fPERkZiZcvX0IoFMLS0hLNmjUrdCAQqTgYY8jMzJR7OxkZGXJvg0iH+gChPlBypb75euPGjcXu7UoqtszMTBqU9ZOjPkCoD5RcqRJmfHw8Xr16haSkJDDGxOb37du3NKsnhBBCKgypEmZ8fDxGjBiB0NBQACg0WfJ4PLneX3b37t1Yv349nj59Ck1NTbRo0QLHjh2Dmpqa3NqsihzXr4SinB57lpOahhuzaPBXRUd9gFAfkIxUCdPb2xv//PMPZs+ejVatWkFHR0fWcRVr+fLlWLlyJebMmYPWrVsjMTERly9fLrMbwFcliny+3P5QFPkCuayXyBb1AUJ9QDJSJcxbt25h1qxZWLx4sazj+aHnz59j0aJFOHHiBFxdXblyDw+PMo+FEELIz0Oq6zBr1aoFPT09WccikaCgIFhYWIgkS0IIIUTepEqY06dPxx9//FEmQ5K/d+vWLTRs2BDLli2DsbExVFRU0LZt2x/e7F0gECA1NVXkRQghhEhKqkOyY8eORV5eHqytrdGvXz/UqlULioqKInV4PB6mTJkikyC/9eHDB/z777949OgRtmzZAnV1daxYsQJdu3bFy5cvYWxsXOhyAQEB5XIImRBCSNUgVcKMiorCqlWrkJCQgI0bNxZaR14JUygUIj09HcHBwdzdhBwcHGBubo5NmzZhyZIlhS7n7++PqVOnctOpqakwNTWVeXyEEEKqJqkS5pgxY7iHRJf1KFk9PT0YGBiI3HpPX18fTZo0wePHj4tcjs/ngy+nUWCEEEKqPqkSZmRkJBYvXozRo0fLOp4fql+/PmJiYgqdl52dXcbREEII+VlINejHwsJC1nFIrEePHvj8+TMiIyO5ss+fP+P+/fto1qxZucVFCCGkapP68V6bN2/GmzdvZB3PD/Xu3RstWrRAv379cOjQIZw4cQI9evQAn8/H+PHjyzweQgghPwepDsleu3YNurq6qFevHjp37gxTU9NCR8lu2LBBJkF+S0FBAWfOnMGUKVMwduxY5OTkoH379rh27RpMTExk3h4hhBACSJkwN23axP3/1KlThdaRV8IEAENDQ+zdu1cu6yaEEEIKI1XCFAqFso6DEEIIqdCkOodJCCGE/GwoYRJCCCESkOiQrIKCAhQUFJCZmQkVFRUoKCiAx+MVuwyPx0Nubq5MgiSEEELKm0QJc8GCBeDxeFBSUhKZJoQQQn4WEiXMRYsWYc+ePYiPj4e5uTkWLVok57AIIYSQikXic5jDhw9HeHi4PGMhhBBCKiyJEyZjTJ5xEEIIIRUajZIlhBBCJFCiGxd8/vwZ8fHxEtevXbt2iQMqqfT0dNjY2ODdu3e4e/cumjdvLvc2CSGE/HxKlDD9/Pzg5+cncf28vLySxlNiS5cupctXCCGEyF2JEubAgQPRtGlTecVSYs+ePcPmzZuxZs0a+Pj4lHc4hBBCqrASJUw3NzcMHjxYXrGU2KRJk+Dj44N69eqVdyiEEEKqOKluvl4RBAcH49GjRzh69Cju37//w/oCgQACgYCbTk1NlWd4hBBCqphKOUo2MzMTU6dOxYoVK6CtrS3RMgEBAdDR0eFepqamco6SEEJIVSJxwjQzM4OmpqY8Y5HYsmXLUK1aNQwfPlziZfz9/ZGSksK93rx5I8cICSGEVDUSH5KNjY2VZxwSi4uLw5o1axASEoKUlBQA+ZeWFPybnp5eaGLn8/ng8/llGishhJCqo9Kdw4yNjUVOTg7c3NzE5nXs2BGtWrXCrVu3yiEyQgghVVmlS5iNGzdGaGioSFlkZCSmTJmCbdu2oUWLFuUUGSGEkKqs0iVMXV1dODk5FTqvWbNmFeo6UUIIIVVHpUuYVRljDJmZmXJvJyMjQ+5tEOlQHyBA2fQD6gMlJ1XCXLJkCfr27YsGDRoUOv/x48c4evQoFixYUKrgJOXk5FQlnqaSmZlZYUYik/JBfYAA1A8qKqmuw1y0aBEePnxY5PyoqCgsXrxY6qAIIYSQikYuh2S/fPkCFRUVeaz6p7EwsA1UVBTlsu709BwELLgtl3UT2aE+QAD59QPqAyUnccK8du0awsLCuOljx44hOjparF5ycjIOHTqEhg0byiTAn5WKiiL4fPl8WeYI5LNeIlvUBwggv35AfaDkJE6YoaGh3GFWHo+HY8eO4dixY4XWtbOzw8aNG2UTISGEEFIBSJwwZ86ciYkTJ4IxBmNjY2zbtg0eHh4idXg8HtTV1aGqqirzQAkhhJDyJHHCVFNTg5qaGoD8u+0YGRlBXV1dboERQgghFYlUg37MzMzEyjIzM3Hw4EEIBAJ079690DqEEEJIZSVVwhw5ciRu376NqKgoAEBOTg4cHBy4aR0dHVy5cgVNmjSRXaSEEEJIOZLqOszQ0FD07duXmz5w4ACioqKwf/9+REVFwcTEhK7DJIQQUqVIlTA/fPgAc3Nzbvr48eNo3rw5Bg0aBDs7O4wePRq3b8vn+p4jR47A3d0dtWrVgoaGBho3bow///yzStzphxBCSMUlVcLU0NBAcnIyACA3NxdhYWFwcXHh5mtpaXHPqpS1tWvXQl1dHWvWrMHJkyfh6uqK0aNHY8mSJXJpjxBCCAGkPIfZtGlT7Ny5Ex07dsSJEyeQlpaGnj17cvNjYmJQrVo1mQX5rZMnT8LQ0JCbdnZ2xufPn7F27VrMnz8fCgpS/QYghBBCiiVVdlm+fDk+fvyI5s2bY/HixfDw8EDLli25+SEhIWjbtq3MgvzWt8myQJMmTZCamkp33yeEECI3Uu1hNm/eHM+ePUN4eDh0dXXh6OjIzUtOTsb48eNFyuTtxo0bqFmzJrS0tIqsIxAIIBAIuOnU1NSyCI0QQkgVIfXN142MjODu7i5Wrquri8mTJ5cqqJK4ceMGDh48iDVr1hRbLyAggEbuEkIIkZrUJ/zy8vJw8OBBjB07Fn369MGjR48AACkpKTh27Bj+++8/mQVZlLdv3+KXX35Bx44d4evrW2xdf39/pKSkcK83b97IPT5CCCFVh1R7mMnJyejWrRvu3LkDTU1NZGRkYNKkSQAATU1N+Pr6wsvLCytWrJBpsN/H4OrqCgMDAxw9evSHg334fD74fL5UbZXF088BegJ6RVcW/YD6QMVG3wU/N6kS5uzZs/H48WOcP38eTZo0gbGxMTdPUVER/fr1w5kzZ+SWMLOystCjRw+kpKTgn3/+gY6OjlzaKUBPPycA9QNCfeBnJ9Uh2ePHj2PSpEno0qULeDye2Py6devi9evXpY2tULm5uRgwYACePn2Kc+fOoWbNmnJphxBCCPmWVHuYKSkpsLCwKHL+169fkZubK3VQxRk/fjxOnTqFNWvWIDU1Fbdu3eLmNWnSROrDrpJ6OGMF1FVU5LLuxPR0OGxYJJd1E9mSVz+gPlB50HfBz0eqhGlpaYn79+8XOf/ChQuws7OTOqjiXLhwAQAwbdo0sXmxsbEit+yTB3UVFairyCcpq6sIflyJVAjy6gfUByoP+i74+Uh8SPbatWv49OkTAGDUqFH4888/cejQIe4erjweDwKBAHPnzsW5c+cwduxYuQT8+vVrMMYKfck7WRJCCPl5SbyH2bFjR+zduxeDBw/G5MmT8fjxYwwaNAi6uroAgMGDB+Pz58/Izc3F2LFjMXLkSHnFTAghhJQ5iRPmt08D4fF42LlzJ7y9vREcHIyXL19CKBTC0tISAwYMQIcOHeQSLCGEEFJepL7TDwC0a9cO7dq1k1UshBBCSIVVostKCruEhBBCCPkZlChhDh06FIqKihK9lJRKtfNKCCGEVCglymqdO3dG3bp15RULIYQQUmGVKGF6e3tj8ODB8oqFEEIIqbCkfloJIYQQ8jOhhEkIIYRIoFImzGfPnqFLly7Q0NCAiYkJZs6ciZycnPIOixBCSBUm8TlMoVAozzgklpSUBGdnZ1hbW+PYsWN49+4dpk6diszMTGzatKm8wyOEEFJFVbprP7Zt24bU1FSEhIRAX18fQP4jv8aPH485c+agRo0a5RwhIYSQqqjSJcyzZ8+ic+fOXLIEgAEDBsDHxwcXLlzAsGHD5Np+phwP/WbmfOX+n5OTJ7d2cr7+b915Avk9FSFP8L9tJRDI7yn18lx3UeTVD6gPSKcq9YH8dcu/H1AfKDke+/YmsZWAsbExRowYgcDAQJHymjVrwtPTU6y8gEAggOCbTpGSkoLatWvjzZs30NbWLrbNjIwM2nOtJN6/fw8NDQ25rJv6QeVAfYCUpA+kpqbC1NQUycnJ0NHRKbZupdvDTEpK4p6Q8i09PT18+fKlyOUCAgKwePFisXJTU1NZhkfKGX2ZEeoDRJo+kJaWVvUSprT8/f0xdepUblooFOLLly8wMDD4Ke+RW/CrSpI9bFI1UR8g1Afyn8SVlpYmUZKtdAlTT08PKSkpYuVJSUki5zW/x+fzweeLPh29sD3Vn422tvZP+4dC8lEfID97H/jRnmWBSncdpo2NDZ49eyZSlpKSgoSEBNjY2JRTVIQQQqq6SpcwXV1dcenSJSQnJ3NlR44cgYKCArp27Vp+gRFCCKnSKl3C9PHxgZaWFnr37o0LFy4gKCgIM2bMgI+PD53sLwE+n4+FCxeKHaYmPw/qA4T6QMlUustKAODp06eYNGkSwsPDoaWlBS8vLyxfvhwqKirlHRohhJAqqlImTEIIIaSsVbpDsoQQQkh5oIRJCCGESIASJiGEECIBSpg/mfT0dCxcuBDdunWDvr4+eDwedu3aVd5hETkpyectFAqxdetWNG7cGGpqajAwMICzszMePHhQtkETmXn8+DH69++POnXqQF1dHYaGhujQoQNOnjzJ1REKhdi1axd69eoFU1NTaGhooEGDBli2bBmys7PLMfqKhxLmTyYxMRFLlizB06dPYW9vX97hEDkryec9YsQI+Pr6olmzZti4cSMWLFiA2rVr4+PHj2UULZG1uLg4pKWlwdvbGxs2bMD8+fMBAL169cKOHTsAAJmZmRg+fDg+ffoEHx8frF+/Hi1btsTChQvh6uoKGhf6DUZ+KtnZ2SwhIYExxtjdu3cZABYUFFS+QRG5kfTzPnToEAPAjh07VsYRkrKWm5vL7O3tWb169RhjjAkEAnbz5k2xeosXL2YA2MWLF8s6xAqL9jB/Mnw+HyYmJuUdBikjkn7ea9euRcuWLdGnTx8IhUJkZGSUQXSkPCgqKnKPswIAFRUVtGnTRqxenz59AORf907yUcIk5CeXmpqKO3fuoEWLFpgzZw50dHSgqamJOnXq4PDhw+UdHpGBjIwMJCYmIiYmBuvWrcPZs2fRqVOnYpf58OEDAMDQ0LAsQqwUKt3TSgghshUTEwPGGA4ePAglJSWsWrUKOjo62LBhAwYOHAhtbW1069atvMMkpTBt2jRs374dAKCgoIC+ffti06ZNxS6zatUqaGtrw9XVtSxCrBQoYRLyk0tPTwcAfP78Gbdu3UKrVq0A5A8MsbCwwLJlyyhhVnJ+fn7o168f3r9/j8OHDyMvLw85OTlF1l+xYgUuXbqELVu20GMQv0GHZAn5yampqQEALCwsuGQJAJqamujZsyfu3LmD3Nzc8gqPyICNjQ06d+4MLy8vnDp1Cunp6ejZs2ehI2APHTqEefPmYeTIkRg3blw5RFtxUcIk5CdX8JSfatWqic0zNjbG169faRBQFdOvXz/cvXsXL168ECm/ePEivLy84Obmhm3btpVTdBUXJUxCfnI1atSAiYkJ3r17Jzbv/fv3UFVVhZaWVjlERuQlKysLAJCSksKV3b59G3369EHz5s1x+PBhKCnRGbvvUcIkhOCXX37BmzdvcPHiRa4sMTERf//9N5ydnaGgQF8VlVFhN534+vUr9uzZAzU1NdjZ2QHIv3TEzc0N5ubmOHXqFHeYnoiinxA/oU2bNiE5ORnv378HAJw8eRJv374FAEyaNAk6OjrlGR6RMUk+b39/fxw+fBgeHh6YOnUqdHR0sG3bNnz9+hUrVqwoz/BJKYwdOxapqano0KEDatasiQ8fPmD//v149uwZ1qxZA01NTaSlpcHFxQVJSUmYMWMGTp8+LbIOS0tLtG7dupzeQQVT3ndOIGXPzMyMASj0FRsbW97hERmT9POOiYlhffr0Ydra2kxNTY05OzuzO3fulF/gpNT++usv1rlzZ1atWjWmpKTE9PT0WOfOndnff//N1YmNjS2yfwBg3t7e5fcGKhh6gDQhhBAiAToxQQghhEiAEiYhhBAiAUqYhBBCiAQoYRJCCCESoIRJCCGESIASJiGEECIBSpiEEEKIBChhEkIIIRKghEkIIYRIgBLmTy4sLAw8Hg/BwcHlHYpE/vvvP/Tr1w8GBgbg8XhYv359qde5aNEi8Hi80gcnhdevX4PH42HXrl3l0n5F5+TkBCcnp/IOo0Lh8XhYtGhReYdRrMr2vSIpSphlYNeuXeDxeFBVVS30EUpOTk5o0KBBOURW+UyZMgXnz5+Hv78/9u7di27duhVZNz09HQsXLkSDBg2goaEBAwMDNG7cGJMnT+ZuRF4RnTlzpsJ/IVY2w4YNA4/H++Fr2LBhMmnvwIEDMvkxJ62CH2LfvrS1tdG4cWNs2rQJeXl55RZbZUZPKylDAoEAgYGB2LhxY3mHUmlduXIF7u7umD59erH1vn79ig4dOuDZs2fw9vbGpEmTkJ6ejsePH+PAgQPo06cP9+DkefPmYfbs2WURvkTOnDmDzZs3U9KUobFjx6Jz587cdGxsLBYsWIAxY8agffv2XLmlpaVM2jtw4ACioqLg5+cnk/VJa9CgQejevTuA/GdfnjlzBpMmTUJcXBxWr15drrFVRpQwy1Djxo2xc+dO+Pv7c1/WP4uMjAxoaGiUej0fP36Erq7uD+sdP34cERER2L9/PwYPHiwyLzs7Gzk5Ody0kpISPSy3imvdurXII6ru3buHBQsWoHXr1hg6dGg5RiZfTZs2FXl/48ePR6tWrXDgwAFKmFKgQ7JlaM6cOcjLy0NgYGCx9Yo7r/X9+YuC828vXrzA0KFDoaOjAyMjI8yfPx+MMbx58wbu7u7Q1taGiYkJ1qxZU2ibeXl5mDNnDkxMTKChoYFevXrhzZs3YvVu376Nbt26QUdHB+rq6nB0dMTNmzdF6hTE9OTJEwwePBh6enpo165dse/51atX6N+/P/T19aGurg4HBweR5/IVHNZmjGHz5s3cYaaixMTEAADatm0rNk9VVRXa2tpi8X6Lx+Nh4sSJOHLkCOzs7KCmpobWrVvj0aNHAIDt27fDysoKqqqqcHJywuvXr0WWNzc3L/Tw3o/OyQ0bNgybN2/mYvj+ff76669o06YNDAwMoKamhmbNmhV6nqgg/uPHj6NBgwbg8/moX78+zp07J1b33bt3GDFiBKpVq8bV+/PPP8Xqffz4ESNHjkS1atWgqqoKe3t77N69W6ROwbmrsLAwkfLC+vSHDx8wfPhw1KpVC3w+H9WrV4e7u7vYtiyQnp4ODQ0NTJ48WWze27dvoaioiICAgEKXlZQk/TstLQ1+fn4wNzcHn8+HsbExunTpgvv37wPI/4xPnz6NuLg47vMzNzfnlhcIBFi4cCGsrKzA5/NhamqKmTNnQiAQiLQjEAgwZcoUGBkZQUtLC7169eKeYyotHo+HatWqif1A/Pvvv+Hm5oYaNWqAz+fD0tISS5cuFTt0W3D66MmTJ+jYsSPU1dVRs2ZNrFq16odtCwQC9OjRAzo6OggPDwfw421Z0dDP6jJkYWEBLy8v7Ny5E7Nnz5bpXuYvv/wCW1tbBAYG4vTp01i2bBn09fWxfft2ODs7Y+XKldi/fz+mT5+OFi1aoEOHDiLLL1++HDweD7NmzcLHjx+xfv16dO7cGZGRkdzT169cuQJXV1c0a9YMCxcuhIKCAoKCguDs7Izr16+jZcuWIuvs378/rK2tsWLFChT3FLn//vsPbdq0QWZmJnx9fWFgYIDdu3ejV69eCA4ORp8+fdChQwfs3bsXnp6e6NKlC7y8vIrdHmZmZgCAPXv2YN68eVIN6rl+/TpOnDiBCRMmAAACAgLQo0cPzJw5E1u2bMH48eORlJSEVatWYcSIEbhy5UqJ2/je2LFj8f79e1y8eBF79+4Vm79hwwb06tULQ4YMQU5ODg4ePIj+/fvj1KlTcHNzE6l748YNHDt2DOPHj4eWlhZ+++03eHh4ID4+HgYGBgDyt72DgwOXYI2MjHD27FmMHDkSqamp3CHFrKwsODk5ITo6GhMnToSFhQWOHDmCYcOGITk5udAk9iMeHh54/PgxJk2aBHNzc3z8+BEXL15EfHy8SIIpoKmpiT59+uDQoUNYu3YtFBUVuXl//fUXGGMYMmRIieMoIGn/9vHxQXBwMCZOnAg7Ozt8/vwZN27cwNOnT9G0aVPMnTsXKSkpePv2LdatW8fFDgBCoRC9evXCjRs3MGbMGNja2uLRo0dYt24dXrx4gePHj3PxjBo1Cvv27cPgwYPRpk0bXLlyRewz/pHMzEwkJiYCAFJTU3H27FmcO3cO/v7+IvV27doFTU1NTJ06FZqamrhy5QoWLFiA1NRUsT3RpKQkdOvWDX379sWAAQMQHByMWbNmoWHDhnB1dS00jqysLLi7u+PevXu4dOkSWrRoIdG2rHDK82GcP4ugoCAGgN29e5fFxMQwJSUl5uvry813dHRk9evX56YLHugaFBQkti4AbOHChdz0woULGQA2ZswYriw3N5fVqlWL8Xg8FhgYyJUnJSUxNTU1kQfChoaGMgCsZs2aLDU1lSs/fPgwA8A2bNjAGGNMKBQya2tr5uLiwoRCIVcvMzOTWVhYsC5duojFNGjQIIm2j5+fHwPArl+/zpWlpaUxCwsLZm5uzvLy8kTe/4QJE364zszMTFavXj0GgJmZmbFhw4axP/74g/33339idQvi/RYAxufzRR6wvH37dgaAmZiYiGwrf39/sYcxm5mZFfrgXUdHR+bo6MhNF/ZZT5gwQSyeb9/Xt3JycliDBg2Ys7OzWPwqKiosOjqaK3vw4AEDwDZu3MiVjRw5klWvXp0lJiaKLD9w4ECmo6PDtbd+/XoGgO3bt0+k7datWzNNTU1uexT0p9DQUJH1ff8+k5KSGAC2evXqQt9nge+31/nz5xkAdvbsWZF6jRo1Eqn3I3fv3hWJpyT9W0dH54d90M3NjZmZmYmV7927lykoKIj0dcYY27ZtGwPAbt68yRhjLDIykgFg48ePF6k3ePBgse+AwhT3UOhx48aJvMeC9/m9sWPHMnV1dZadnc2VOTo6MgBsz549XJlAIGAmJibMw8ODKyvoB0eOHGFpaWnM0dGRGRoasoiICJE2JNmWFQkdki1jderUgaenJ3bs2IGEhASZrXfUqFHc/xUVFdG8eXMwxjBy5EiuXFdXF/Xq1cOrV6/Elvfy8oKWlhY33a9fP1SvXh1nzpwBAERGRuLly5cYPHgwPn/+jMTERCQmJiIjIwOdOnXCtWvXIBQKRdbp4+MjUexnzpxBy5YtRQ7bampqYsyYMXj9+jWePHki2Ub4hpqaGm7fvo0ZM2YAyP8FPXLkSFSvXh2TJk0SO/xVmE6dOons6bRq1QpA/p7Rt9uqoLyw7SprBXv7QP4v/ZSUFLRv377QQ1idO3cWGcTSqFEjaGtrc3EyxnD06FH07NkTjDHuM01MTISLiwtSUlK49Z45cwYmJiYYNGgQtz5lZWX4+voiPT0dV69eLfH7UFFRQVhYGJKSkiRernPnzqhRowb279/PlUVFReHhw4elOhdZkv6tq6uL27dvSzXS+siRI7C1tYWNjY3I9nZ2dgYAhIaGAgD3d+fr6yuyfEkHEY0ZMwYXL17ExYsXcfToUUyYMAHbt2/H1KlTRep926/S0tKQmJiI9u3bIzMzE8+ePROpq6mpKbKtVVRU0LJly0L7f0pKCrp27Ypnz54hLCwMjRs3Fplfmm1ZHuiQbDmYN28e9u7di8DAQGzYsEEm66xdu7bItI6ODlRVVWFoaChW/vnzZ7Hlra2tRaZ5PB6srKy480kvX74EAHh7excZQ0pKCvT09LhpCwsLiWKPi4vjks63bG1tufnSXHajo6ODVatWYdWqVYiLi8Ply5fx66+/YtOmTdDR0cGyZcuKXb6wbQoApqamhZaX5ItfWqdOncKyZcsQGRkpkvQLO+T8ffwAoKenx8X56dMnJCcnY8eOHdixY0eh7X38+BFA/mdgbW0NBQXR39jffkYlwefzsXLlSkybNg3VqlWDg4MDevToAS8vL5iYmBS5nIKCAoYMGYKtW7ciMzMT6urq2L9/P1RVVdG/f/8SxfCtkvTvVatWwdvbG6ampmjWrBm6d+8OLy8v1KlTR6J2nj59CiMjo0Lnf7u9FRQUxEbt1qtXT9K3BCD/7/rb0cF9+/blrl8eMWIEGjZsCAB4/Pgx5s2bhytXriA1NVXsfX+rVq1aYv1NT08PDx8+FGvfz88P2dnZiIiIQP369cXml2ZblgdKmOWgTp06GDp0KHbs2FHo5QxFnW8r7tqpb8/nFFcGoNjziUUp+HW9evVqsV+JBQrO0xT49ldreTMzM8OIESPQp08f1KlTB/v37/9hwixq+0myXYv7DIta/keuX7+OXr16oUOHDtiyZQuqV68OZWVlBAUF4cCBAyWOs+AzHTp0aJGJolGjRiWKsSR918/PDz179sTx48dx/vx5zJ8/HwEBAbhy5QqaNGlSZBteXl5YvXo1jh8/jkGDBuHAgQPcYBJplaR/DxgwAO3bt0dISAguXLiA1atXY+XKlTh27FiR5/C+badhw4ZYu3ZtofO//zEmD506dcKmTZtw7do1NGzYEMnJyXB0dIS2tjaWLFkCS0tLqKqq4v79+5g1a5bYkaOSfK+4u7vj4MGDCAwMxJ49e8R+cJVmW5YHSpjlZN68edi3bx9WrlwpNq9gLy05OVmkvKS/4kui4Bd2AcYYoqOjuS/Mgl+62traIr9YZcHMzAzPnz8XKy84FFQwgEcW9PT0YGlpiaioKJmts6h2vv/8gPzP8Ee/notKOkePHoWqqirOnz8PPp/PlQcFBUkVY8Hoy7y8vB9+pmZmZnj48CGEQqHIl973n1FJ+66lpSWmTZuGadOm4eXLl2jcuDHWrFmDffv2FRlLgwYN0KRJE+zfvx+1atVCfHx8qa9tLmn/rl69OsaPH4/x48fj48ePaNq0KZYvX859yRf1GVpaWuLBgwfo1KlTsQPRzMzMIBQKERMTI7JXWdjfSUnl5uYCyB91DOSPbP78+TOOHTsmMhgwNja21G317t0bXbt2xbBhw6ClpYWtW7eK1fnRtqxI6BxmObG0tMTQoUOxfft2fPjwQWSetrY2DA0Nce3aNZHyLVu2yC2ePXv2IC0tjZsODg5GQkIC12mbNWsGS0tL/Prrr9wf2rc+ffokddvdu3fHnTt38M8//3BlGRkZ2LFjB8zNzWFnZ1fidT548IAbHfituLg4PHnypMSHtkrK0tISt27dErne89SpU4VeqvO9gutVv086ioqK4PF4Intrr1+/FhlZWRKKiorw8PDA0aNHC/0B8e1n2r17d3z48AGHDh3iynJzc7Fx40ZoamrC0dERQP4XvaKi4g/7bmZmJrKzs0XKLC0toaWlJdH5ZU9PT1y4cAHr16+HgYFBqb9cJe3feXl5YocojY2NUaNGDZG4NTQ0xOoB+XtU7969w86dO8XmZWVlISMjAwC49/Pbb7+J1JHF3YNOnjwJALC3twfwvz3Gb/cQc3JyZPZ94+Xlhd9++w3btm3DrFmzuHJJt2VFQnuY5Wju3LnYu3cvnj9/LnZ8f9SoUQgMDMSoUaPQvHlzXLt2DS9evJBbLPr6+mjXrh2GDx+O//77D+vXr4eVlRVGjx4NIP/c0e+//w5XV1fUr18fw4cPR82aNfHu3TuEhoZCW1ub+0MsqdmzZ+Ovv/6Cq6srfH19oa+vj927dyM2NhZHjx4VO4wjiYsXL2LhwoXo1asXHBwcoKmpiVevXuHPP/+EQCCQ+110Ro0aheDgYHTr1g0DBgxATEwM9u3bJ9GdZJo1awYgf8CHi4sLFBUVMXDgQLi5uWHt2rXo1q0bBg8ejI8fP2Lz5s2wsrIq9PyRJAIDAxEaGopWrVph9OjRsLOzw5cvX3D//n1cunQJX758AZA/eGT79u0YNmwY/v33X5ibmyM4OBg3b97E+vXruUFQOjo66N+/PzZu3AgejwdLS0ucOnWKOzdX4MWLF+jUqRMGDBgAOzs7KCkpISQkBP/99x8GDhz4w7gHDx6MmTNnIiQkBOPGjYOysrJU77+ApP07LS0NtWrVQr9+/WBvbw9NTU1cunQJd+/eFbnGuVmzZjh06BCmTp2KFi1aQFNTEz179oSnpycOHz4MHx8fhIaGom3btsjLy8OzZ89w+PBhnD9/Hs2bN0fjxo0xaNAgbNmyBSkpKWjTpg0uX76M6OjoEr2v+/fvc3vraWlpuHz5Mo4ePYo2bdqga9euAIA2bdpAT08P3t7e8PX1BY/Hw969e6U6dVOUiRMnIjU1FXPnzoWOjg7mzJkj8basUMpreO7P5NvLSr7n7e3NAIhcVsJY/jDvkSNHMh0dHaalpcUGDBjAPn78WORlJZ8+fRJbr4aGhlh731/CUjD8+6+//mL+/v7M2NiYqampMTc3NxYXFye2fEREBOvbty8zMDBgfD6fmZmZsQEDBrDLly//MKbixMTEsH79+jFdXV2mqqrKWrZsyU6dOiVWDxJeVvLq1Su2YMEC5uDgwIyNjZmSkhIzMjJibm5u7MqVKyJ1i7qs5Pt2Cobqf38pxLdD6L+1Zs0aVrNmTcbn81nbtm3ZvXv3JLqsJDc3l02aNIkZGRkxHo8nEtsff/zBrK2tGZ/PZzY2NiwoKEji+Bkr/HKX//77j02YMIGZmpoyZWVlZmJiwjp16sR27NghVm/48OHM0NCQqaiosIYNGxZ66dOnT5+Yh4cHU1dXZ3p6emzs2LEsKipK5H0mJiayCRMmMBsbG6ahocF0dHRYq1at2OHDh0XW9f32+lb37t0ZABYeHl7o/OJ8f1lJgR/1b4FAwGbMmMHs7e2ZlpYW09DQYPb29mzLli0i60lPT2eDBw9murq63KVNBXJyctjKlStZ/fr1GZ/PZ3p6eqxZs2Zs8eLFLCUlhauXlZXFfH19mYGBAdPQ0GA9e/Zkb968kfqyEiUlJVanTh02Y8YMlpaWJlL/5s2bzMHBgampqbEaNWqwmTNncpfwfHuJ0PffHwW8vb1F3mNRfxMzZ85kANimTZsk3pYVCY8xGf6MIISQMtKnTx88evSoxHtdhEiLzmESQiqdhIQEnD59Gp6enuUdCvmJ0DlMQkilERsbi5s3b+L333+HsrIyxo4dW94hkZ8I7WESQiqNq1evwtPTE7Gxsdi9e3exNzkgRNboHCYhhBAiAdrDJIQQQiRACZMQQgiRACVMQgghRAKUMAkhhBAJUMIkhBBCJEAJkxBCCJEAJUxCCCFEApQwCSGEEAn8H/ASbyp6Rj09AAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 500x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# do the above to test_time_numberofrowssweep,\n",
    "# save figure as \"test_times_numberofrowssweep.pdf\"\n",
    "\n",
    "df = pd.read_csv(\"test_time_numberofrowssweep_press.csv\")\n",
    "\n",
    "df = pd.melt(df, id_vars=['numberofrows'], value_vars=['one_bank', '16_banks', '32_banks'], var_name='test_params', value_name='time')\n",
    "\n",
    "# use the K notation for numberofrows (e.g., 32768 = 32K): do this one by one, match 32768 to 32K\n",
    "df['numberofrows'] = df['numberofrows'].replace(32768, '32K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(65536, '64K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(131072, '128K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(262144, '256K')\n",
    "\n",
    "# test time is in hours now, convert to years\n",
    "df['time'] = df['time'] / (24 * 365)\n",
    "\n",
    "# color palette husl 4\n",
    "sns.set_palette(\"husl\", 4)\n",
    "\n",
    "plt.figure(figsize=(5, 2))\n",
    "\n",
    "sns.barplot(x='test_params', y='time', hue='numberofrows', data=df, edgecolor='black', linewidth=1.5)\n",
    "\n",
    "plt.ylabel(\"Test Time (years)\", fontsize=12)\n",
    "\n",
    "plt.xlabel(\"Number of Simultaneously Tested Banks\", fontsize=12)\n",
    "\n",
    "plt.xticks([0, 1, 2], ['1', '16', '32'], fontsize=12)\n",
    "\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.4), ncol=4, fontsize=10, title='Number of Rows $(t_{AggOn} = 7.8\\mu{}s)$')\n",
    "\n",
    "# y ticks are 0, 10, 20, 30, 40, 50, 60\n",
    "plt.yticks([0, 2, 4, 6, 8, 10, 12, 14], fontsize=11)\n",
    "\n",
    "plt.savefig(\"press_test_times_numberofrowssweep_100K.pdf\", bbox_inches='tight')\n",
    "\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "   numberofrows test_params       time\n",
      "0           32K    one_bank   5.930337\n",
      "1           64K    one_bank  11.860674\n",
      "2          128K    one_bank  23.721349\n",
      "3          256K    one_bank  47.442697\n",
      "4           32K    16_banks   5.932827\n",
      "5           64K    16_banks  11.865654\n",
      "6          128K    16_banks  23.731308\n",
      "7          256K    16_banks  47.462617\n",
      "8           32K    32_banks   5.938469\n",
      "9           64K    32_banks  11.876938\n",
      "10         128K    32_banks  23.753877\n",
      "11         256K    32_banks  47.507754\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# do the above to test_time_numberofrowssweep,\n",
    "# save figure as \"test_times_numberofrowssweep.pdf\"\n",
    "\n",
    "df = pd.read_csv(\"test_time_numberofrowssweep_press.csv\")\n",
    "\n",
    "df = pd.melt(df, id_vars=['numberofrows'], value_vars=['one_bank', '16_banks', '32_banks'], var_name='test_params', value_name='time')\n",
    "\n",
    "# use the K notation for numberofrows (e.g., 32768 = 32K): do this one by one, match 32768 to 32K\n",
    "df['numberofrows'] = df['numberofrows'].replace(32768, '32K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(65536, '64K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(131072, '128K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(262144, '256K')\n",
    "\n",
    "# test time is in hours now, convert to days (and divide by 100 to get test time for 1K iterations)\n",
    "df['time'] = df['time'] / (24) / 100\n",
    "\n",
    "# color palette husl 4\n",
    "sns.set_palette(\"husl\", 4)\n",
    "\n",
    "plt.figure(figsize=(5, 2))\n",
    "\n",
    "sns.barplot(x='test_params', y='time', hue='numberofrows', data=df, edgecolor='black', linewidth=1.5)\n",
    "\n",
    "plt.ylabel(\"Test Time (days)\", fontsize=12)\n",
    "\n",
    "plt.xlabel(\"Number of Simultaneously Tested Banks\", fontsize=12)\n",
    "\n",
    "plt.xticks([0, 1, 2], ['1', '16', '32'], fontsize=12)\n",
    "\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.4), ncol=4, fontsize=10, title='Number of Rows $(t_{AggOn} = 7.8\\mu{}s)$')\n",
    "\n",
    "# y ticks are 0, 10, 20, 30, 40, 50, 60\n",
    "plt.yticks([0, 10, 20, 30, 40, 50, 60], fontsize=11)\n",
    "\n",
    "plt.savefig(\"press_test_times_numberofrowssweep_1K.pdf\", bbox_inches='tight')\n",
    "\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdUAAAEXCAYAAAD7md5IAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAABVc0lEQVR4nO3dd1xT1/8/8FcACRBkgygOhixRxC3aCipDxF3cVhRc1bonTtw4P65aF1VrqyDW0SqKiriQ4qQWEBUFtYqTTTRAOL8//OV+jQFNQhCQ9/PxyOPBPffck/e9N8mbu87hMcYYCCGEEFJuapUdACGEEPK1oKRKCCGEqAglVUIIIURFKKkSQgghKkJJlRBCCFERSqqEEEKIilBSJYQQQlREo7IDqI7EYjGKiooqOwxCCCEVpFatWlBXV1d4OUqqCmCM4fnz58jOzq7sUAghhFQwAwMDmJubg8fjyb0MJVUFSBKqmZkZdHR0FNrQhBBCqgfGGIRCIV6+fAkAqFu3rtzLUlKVk1gs5hKqsbFxZYdDCCGkAmlrawMAXr58CTMzM7lPBdONSnKSXEPV0dGp5EgIIYR8CZLfe0XuoaGkqiA65UsIITWDMr/3lFQJIYQQFaGkSgghhKgIJVVCCCFERSipEkKU8ubNG5iZmSE9Pb2yQ6nRBg0ahHXr1lV2GOT/o6RKKtWIESPQp08fmfLz58+Dx+PViI42nj9/jokTJ8La2hp8Ph8NGjRAz549ER0d/cVjcXd3x5QpU+Squ3z5cvTu3RuWlpZc2dSpU9GvX7+KCa6SWVpagsfjybwmTJhQ5jJisRgLFiyAlZUVtLW1YWNjg6VLl4IxprK45s+fj+XLlyMnJ0dlbRLl0XOqhHwBhYWF0NTUlClPT09Hx44dYWBggDVr1qBZs2YoKipCVFQUJkyYgJSUlEqI9vOEQiFCQ0MRFRUlVX716lX4+vpWUlQV69q1axCLxdx0YmIiPD090b9//zKXWbVqFX7++Wfs3bsXTk5OuH79OkaOHAl9fX1MmjRJJXE1bdoUNjY2+O233z6Z4MkXwohc3r59y5KTk9nbt28rO5Svir+/P+vdu7dMeUxMDAPAsrKyGGOMnTx5knXs2JHp6+szIyMj5uvry1JTU7n6bm5u7Mcff2STJ09mBgYGzMzMjO3YsYPl5+ezESNGMF1dXWZjY8MiIyOl3keZ5cRiMVuxYgWztLRkWlpazNnZmUVERMi0O2HCBDZ58mRmbGzM3N3dS11/Hx8fZmFhwfLz82XmSdadMcbevXvHJk6cyExNTRmfz2cdO3ZkV69e5eY3atSI/e9//5Navnnz5mzRokVSMU2cOJHNnDmTGRoasjp16kjN9/f3ZwCkXmlpaaXGHRERwUxNTblpkUjENDQ0pJZt165dqct+LSZPnsxsbGxYSUlJmXV8fX1ZQECAVFm/fv3Y0KFDGWOMXbp0iWloaEj9rqSlpTEALD09nTH2/vO2fPly1rhxY8bn85mZmRnz9/eXanPx4sXsm2++UdGaEQllfvfp9C+pFgoKCjBt2jRcv34d0dHRUFNTQ9++fVFSUsLV2bt3L0xMTHD16lVMnDgRP/zwA/r3748OHTrg5s2b8PLywvfffw+hUCjVtqLLrVy5Er/++iu2bduGpKQkTJ06FcOGDcOFCxdk2tXU1ERsbCy2bdsms06ZmZk4deoUJkyYAIFAIDPfwMCA+3vWrFn4448/sHfvXty8eRONGzeGt7c3MjMzFdqOe/fuhUAgQHx8PFavXo0lS5bgzJkzAICNGzfC1dUVo0ePRkZGBjIyMtCgQYNS27l06RJatWrFTWtoaCA2NhYAkJCQgIyMDJw6dUqh2L6EFStWQFdX95Ovx48ff7adwsJC/PbbbwgICPjks4wdOnRAdHQ07t27BwD4559/cPnyZfj4+AB4v60cHR2hpaXFLXPr1i0YGhqiUaNGAN5/3sLCwrBjxw7cvXsXR44cQadOnaTep23btrh69SpEIpHC24SoWAUm+a8KHalWDH9/f6aurs4EAoHUS0tLS+pI9WOvXr1iANi///7LGHt/FPbhf+rFxcVMIBCw77//nivLyMhgAFhcXBxXpuhy7969Yzo6OuzKlStS8QQGBrLBgwdLtduiRYtPrnt8fDwDwA4fPvzJevn5+axWrVrs999/58oKCwtZvXr12OrVqxlj8h+pfnw006ZNGzZ79mypOpMnT/5kPIwx1rt3b5kjsCNHjjBjY+Myl+nfvz/r0KHDZ9v+nL1797KWLVsyZ2dn1rFjR3br1i25l33z5g27f//+J19FRUWfbSc8PJypq6uzp0+ffrKeWCxms2fPZjwej2loaDAej8dWrFjBzR81ahQbPny41DILFy6UOrPx7bffsrlz537yff755x+po1uiGsr87tM1VVLpOnfujJ9//lmqLD4+HsOGDeOm79+/j4ULFyI+Ph6vX7/mjlAfP36Mpk2bAgCcnZ25+urq6jA2NkazZs24sjp16gAA10m2hCLLpaamQigUwtPTU6qNwsJCtGjRQqrswyO50jA5b1Z58OABioqK0LFjR66sVq1aaNu2Le7cuSNXGxIfrivwvqPwj7eHPN6+fSt1dAW8P8Jq3rx5qfVv376NJ0+eIDU1VeH3+tCOHTtw8OBBnD17FoaGhjh//jz69euHlJSUUq9Zf8zIyAhGRkbligEAQkND4ePjg3r16n2y3sGDB/H7779j//79cHJyQkJCAqZMmYJ69erB398fCQkJGDJkiNQyt27dgouLCzfdq1cvzJ49G9evX0f//v3x3XffwdDQUGoZST+1H5+FIV8enf4llU4gEKBx48ZSLwsLC6k6PXv2RGZmJnbu3In4+HjEx8cDeJ/MJGrVqiW1DI/HkyqTnKb78JSxosvl5+cDAE6cOIGEhATulZycjEOHDsms16fY2tqCx+Op5GYkNTU1mSRdWn+lpa3rx9tDHiYmJsjKypIqS0hIKDOpLly4ECtWrICBgQEyMjK4+q6urmjevDlWrVoFb2/vT5bn5uZi2bJlOHDgAJdU3N3doaenh6SkJHTv3h0LFy5Ex44dYW1tjcTERJk4VHH699GjRzh79ixGjRr12e00c+ZMzJkzB4MGDUKzZs3w/fffY+rUqVi5ciXEYjESExNl/hm7efOmVFKdMWMG7ty5g65du+J///sfGjdujLS0NKllJJcBTE1NPxsTqViUVEmV9+bNG9y9exfz589H165d4ejoKPOD/qU0adIEfD4fjx8/lvlHoKzrj2UxMjKCt7c3fvrpJxQUFMjMlzxOZGNjw12blSgqKsK1a9fQpEkTAO9/TCXJCnifgD7+4ZWHpqam1B2uZWnRogWSk5Olyv7991+pZCBx7do15Ofno3PnznBwcEBycjKKioowYsQI7N69G//88w9iY2Ph7OxcZjkAHDhwAJ06dZJJHHw+H7m5uUhMTETDhg0RGxuLSZMm4dixYzKxjBs3TuqfodJenzv63L17N8zMzOS6y1koFEJNTfpnVl1dHSUlJbh79y7evXsn9X5xcXF4+vSpzHa0s7PDrFmzcOPGDeTl5cls+8TERNSvXx8mJiafjYlULDr9S6o8Q0NDGBsbY8eOHahbty4eP36MOXPmVEostWvXxowZMzB16lSUlJTgm2++QU5ODmJjY6Gnpwd/f3+F2vvpp5/QsWNHtG3bFkuWLIGzszOKi4tx5swZ/Pzzz7hz5w4EAgF++OEHzJw5E0ZGRmjYsCFWr14NoVCIwMBAAECXLl2wZ88e9OzZEwYGBli4cKHcQ1V9yNLSEvHx8UhPT4euri6MjIxkkgIAeHt7IygoCFlZWdxRoyRRPHv2DAKBAPr6+gDeH6UuXboUALik+ubNG7i6usLBwQEA4OjoiKZNm+LIkSOllgPvE4fkbwmRSIR79+7BysoKPB6PO3osKiqSutFLorynf0tKSrB79274+/tDQ0P253PLli04cuQI94xxz549sXz5cjRs2BBOTk64desW1q9fj4CAACQkJAAANm/ejEmTJiE1NZV7zEZyBmb16tUwNzdHmzZtoKamhu3bt8PY2BgdOnSQet9Lly7By8tL6fUiqkNHqqTKU1NTQ1hYGG7cuIGmTZti6tSpWLNmTaXFs3TpUixYsAArV66Eo6MjunXrhhMnTsDKykrhtqytrXHz5k107twZ06dPR9OmTeHp6Yno6Gip68whISH47rvv8P3336Nly5ZITU1FVFQUl9CCgoLg5uaGHj16wNfXF3369IGNjY3C8cyYMQPq6upo0qQJTE1NyzwV2qxZM7Rs2RIHDx7kypYtW4Y9e/bAwsICy5YtAwDExsbiwoULGDx4MCwtLbF7924kJyfj9u3bUkdjSUlJcHZ2LrMcAPT19aVO9wPvr1m6urriv//+Q5s2bbjyf//9F05OTgqv/+ecPXsWjx8/RkBAQKnzX79+jQcPHnDTmzdvhp+fH8aPHw9HR0fMmDEDY8eOxdKlS5GQkABvb288fPgQzZo1w7x587B48WLo6elh06ZNAIB3795h+fLlaNmyJb755hs8fPgQ586dk7qm+u7dOxw9ehSjR49W+foSJVTYbVNfGbr7lxBpx48fZ46OjkwsFpdZp3Pnziw2Npab/vvvv1mnTp3YunXr2IwZMxhj759J1tLSYiKRqMxyxhi7cuUKc3Bw4O4Iv3r1KrOzs2P3799n27dvZ0uWLOHex8XFhb1+/VrVq6xSXl5ebN68eeVuZ+vWrczT01MFEZGP0d2/hJAvxtfXF/fv38fTp09LvZ587tw5AJA6VWlra4vk5GRERESge/fuaN68Obp27Yo2bdpAU1MTw4YNK7UcAFxdXTFlyhR06tQJPB4P5ubmOHz4MBo3boxNmzaha9euAIDi4mJkZ2fD2Nj4C2wF5f3zzz9lHvEqolatWti8ebMKIiKqwGNMhZ1QfsXevXuHtLQ0WFlZyTxKQAhRTEFBAQQCAUpKSjB79mzY2dlh9OjRZZZ/bZ4/f466desiKSmJu9mMVD3K/O7TNVVCyBe3Zs0aNG3aFC1btoSmpiZ3g1FZ5V8bc3NzMMYooX6F6EhVTnSkSgghNQsdqRJCCCGViJIqIYQQoiKUVAkhhBAVoaRKCCGEqAglVUIIIURFKKkSQgghKkJJlRBCCFER6qawHBhjlTYosI6ODjfOZ01C27xqqqz9QvukbPRdqRyUVMtBKBRCV1e3Ut47Pz//s4Ngf41om1dNlbVfaJ+Ujb4rlYNO/xJCCCEqQkeqKnJ75gro/P/RNCqKsLAQzmvmKrxccHAwFi9eLFVmb2+PlJQUAO+74po+fTrCwsIgEong7e2NrVu3ok6dOlz9x48f44cffkBMTAx0dXXh7++PlStXljpQ85eyc8m34GsqPhC3IkSFYoxeeEnh5S5evIg1a9bgxo0byMjIwJEjR9CnTx9uPmMMixYtws6dO5GdnY2OHTvi559/hq2tLVcnMzMTEydOxF9//QU1NTV899132Lhxo9TRx+3btzFhwgRcu3YNpqammDhxImbNmlWudS6vPps7QoNfcfulWCTG0YmxCi+3cuVKHD58GCkpKdDW1kaHDh2watUq2Nvbc3VU9V04f/48pk2bhqSkJDRo0ADz58/HiBEjyrXe5eG2YRXU+fwKfQ+xSIQLU2aXu52QkBAEBQVh8uTJ2LBhA4DqtV8oqaqIjqYmdDQr9kNbHk5OTjh79iw3/eEHberUqThx4gQiIiKgr6+PH3/8Ef369UNs7PsfLrFYDF9fX5ibm+PKlSvIyMjA8OHDUatWLaxYseKLr4sEX1MdWhX4410eBQUFaN68OQICAtCvXz+Z+atXr8amTZuwd+9eWFlZYcGCBfD29kZycjLXx+jQoUORkZGBM2fOoKioCCNHjsSYMWOwf/9+AEBubi68vLzg4eGBbdu24d9//0VAQAAMDAwwZsyYL7q+H9Lgq1doUlXWhQsXMGHCBLRp0wbFxcWYO3cuvLy8kJyczJ2qVMV3IS0tDb6+vhg3bhx+//13REdHY9SoUahbty68vb0rZd3V+fwKT6qqcO3aNWzfvp0bmF6iOu0X6lBfTqV1rFxQUMAdNaTOW1vhSVVYKELj5TMAKHbNIjg4GEePHkVCQoLMvJycHJiammL//v3w8/MDAKSkpMDR0RFxcXFo3749Tp48iR49euDZs2fcf4bbtm3D7Nmz8erVK268yy/hw23+a4h7hSfVdyIxhs85D0D560Q8Hk/qSJUxhnr16mH69OmYMeP9/szJyUGdOnWwZ88eDBo0CHfu3EGTJk1w7do1tG7dGgBw6tQpdO/eHf/99x/q1auHn3/+GfPmzcPz58+5fTBnzhwcPXqUOwvxpXy4X/x2dKrwI9VDYy4CKN+1u1evXsHMzAwXLlxAp06dVPZdmD17Nk6cOIHExETuvQYNGoTs7GycOnWqnGsvvw/3SZefN3yRI9VzP0wBoNx+yc/PR8uWLbF161YsW7YMLi4u2LBhQ6XuF+pQn5Tp/v37qFevHqytrTF06FA8fvwYAHDjxg0UFRXBw8ODq+vg4ICGDRsiLi4OABAXF4dmzZpJnWrx9vZGbm4ukpKSvuyKfAXS0tLw/PlzqW2ur6+Pdu3aSW1zAwMDLqECgIeHB9TU1BAfH8/V6dSpk9Q/Nd7e3rh79y6ysrK+0NpUXzk5OQAAIyMjAKr7LsTFxUm1IakjaYOUbsKECfD19ZXZdtVtv9Dp3xqgXbt22LNnD+zt7ZGRkYHFixfj22+/RWJiIneUY2BgILVMnTp18Pz5cwDvB1T+8MMqmS+ZRxQj2WalbdMPt7mZmZnUfA0NDRgZGUnVsbKykmlDMs/Q0LBC4v8alJSUYMqUKejYsSOaNm0KACr7LpRVJzc3F2/fvoW2tnZFrFK1FhYWhps3b+LatWsy86rbfqGkWgP4+Phwfzs7O6Ndu3Zo1KgRDh48SF9wUiNNmDABiYmJuHz5cmWHUuM9efIEkydPxpkzZ76Ksarp9G8NZGBgADs7O6SmpsLc3ByFhYXIzs6WqvPixQuYm5sDAMzNzfHixQuZ+ZJ5RDGSbVbaNv1wm798+VJqfnFxMTIzM2m/lNOPP/6I48ePIyYmBvXr1+fKVfVdKKuOnp4e/RNbihs3buDly5do2bIlNDQ0oKGhgQsXLmDTpk3Q0NBAnTp1qtV+oaSqIsLCQggLRRX8KlRJrPn5+Xjw4AHq1q2LVq1aoVatWoiOjubm3717F48fP4arqysAwNXVFf/++6/Uj/yZM2egp6eHJk2aqCQmZYgKxXgnqtiXqFCs8ritrKxgbm4utc1zc3MRHx8vtc2zs7Nx48YNrs65c+dQUlKCdu3acXUuXryIoqIirs6ZM2dgb29fqad+i0XiCn8pgzGGH3/8EUeOHMG5c+dkTp2r6rvg6uoq1YakjqSNyiAWib7ISxldu3bFv//+i4SEBO7VunVrDB06lPu7Wu0XRuTy9u1blpyczN6+fcuV5efnMwCV8srPz5c79unTp7Pz58+ztLQ0Fhsbyzw8PJiJiQl7+fIlY4yxcePGsYYNG7Jz586x69evM1dXV+bq6sotX1xczJo2bcq8vLxYQkICO3XqFDM1NWVBQUGq28Byqi7bPC8vj926dYvdunWLAWDr169nt27dYo8ePWKMMRYSEsIMDAzYsWPH2O3bt1nv3r2ZlZWV1OerW7durEWLFiw+Pp5dvnyZ2drassGDB3Pzs7OzWZ06ddj333/PEhMTWVhYGNPR0WHbt29X3QaXU2XtF0X2yQ8//MD09fXZ+fPnWUZGBvcSCoVcHVV8Fx4+fMh0dHTYzJkz2Z07d9hPP/3E1NXV2alTp1SzseVUXb4rpXFzc2OTJ0/mpitrv5T2u/85lFTlVJ2T6sCBA1ndunWZpqYms7CwYAMHDmSpqalS6zZ+/HhmaGjIdHR0WN++fVlGRoZUG+np6czHx4dpa2szExMTNn36dFZUVFT+Daug6rLNY2JiSm3D39+fMcZYSUkJW7BgAatTpw7j8/msa9eu7O7du1JtvHnzhg0ePJjp6uoyPT09NnLkSJaXlydV559//mHffPMN4/P5zMLCgoWEhJR7GyujOiTVstrYvXs3V0dV34WYmBjm4uLCNDU1mbW1tdR7fCnV5btSmo+TamXtF2WSKj2nKqfSnldi1GH1F0fbvGqqrP1C+6Rs9F0pP2WeU6W7f8uBx+PV2E6jKwtt86qJ9kvVQ/ukctCNSoQQQoiKUFIlhBBCVISSKiGEEKIilFQVVFJSUtkhEEII+QKU+b2vUjcqRUZGYtWqVUhOTkZubi4sLCzQp08fLFq0CPr6+ly9v/76C/Pnz8fdu3fRsGFDBAUFYeTIkVJtFRYWYt68edi3bx/y8vLQoUMHbNmyRWrsREVoampCTU0Nz549g6mpKTQ1Nb+Ku9sIIYRIY4yhsLAQr169gpqamkIjcVWpR2p+++033L59G+3atYOxsTESExMRHByMli1b4vTp0wCAy5cvw93dHaNGjcLAgQNx7tw5LF++HAcPHuSGBQKAcePGISwsDOvXr4eFhQWWL1+Ohw8fIikpSSpBK6KwsBAZGRmVdps6IYSQL0dHRwd169b9skn13bt34PF44FfQWH07d+7EmDFj8PTpU9SrVw/e3t7Iz8/nBqcFgCFDhiAhIQHJyckAgP/++w+WlpbYunUrN1hzZmYmGjZsiIULF2LWrFlKx8MYQ3FxMcRi1XdfRwghpGpQV1eHhoaGwmckFT79e/78eRw7dgyxsbFITk7G27dvAbzP6I6OjujQoQP69OkDd3d3RZsulbGxMYD3R4kikQgxMTFYvXq1VJ1BgwbhwIEDSE9Ph6WlJU6fPo2SkhL079+fq2NkZAQvLy9ERkaWK6nyeDzUqlULtWrVUroNQgghXye5kmpRURG2b9+O9evXIz09HUZGRmjZsiWGDRsGQ0NDMMaQlZWFtLQ0/Pbbb9i0aRMaNWqE6dOnY+zYsQonILFYjKKiIiQnJ2PJkiXo1asXLC0tkZycjKKiIjg4OEjVd3R0BPB+NHhLS0ukpKTAzMxMplNxR0dHhIaGlvm+IpEIog86hS4pKUFmZiaMjY3p+ikhhNRgjDHk5eWhXr16UFMr+x5fuZJq48aNUVhYCH9/fwwYMAAtW7b8ZP0bN24gIiICK1aswNq1a5Genq5Q8I0aNcLTp08BAN26dcP+/fsBAFlZWQAgM1itJHlmZmZy9T6uI6knqVOalStXYvHixQrFSgghpOZ48uSJ1JCBH5Mrqc6dOxcjRoyQ+7ppq1at0KpVKyxZsgS7d++WL9IPREZGoqCgAElJSVi2bBl69uyJM2fOKNyOooKCgjBt2jRuOicnBw0bNsSTJ0+gp6dX4e9PCCGkasrNzUWDBg1Qu3btT9aTK6mOHTtWqSA0NTWVWtbZ2RnA+/Hv2rRpAxcXFxw5coQbFy8nJ0eqvuQI1sjICMD7I9KP60jqSeqUhs/nl/qPg56eHiVVQgghn70UqNLOHwoLC1FQUKDKJuHs7IxatWohNTUVNjY2qFWrFlJSUqTqSKYl11odHBzw4sULLtl+WO/j67GEEEKIqiiVVMPCwjB16lSpssWLF0NXVxcGBgbo27cv8vPzVRJgfHw8ioqKYG1tDT6fj86dO+PQoUNSdcLDw+Ho6AhLS0sAgJeXF9TU1PDHH39wdbKysnD69Gl0795dJXERQgghH1OqR6V169ahRYsW3PSVK1ewePFi+Pr6wtHREZs3b8by5cuxcuVKhdrt168fWrduDWdnZ2hra+Off/7BmjVr4OzsjD59+gAAFixYAHd3d4wfPx4DBgxATEwM9u/fj/DwcK6d+vXrY9SoUZg5cybU1dVhYWGBFStWQF9fX+lT2YQQQshnyT2c+QcMDQ3Z5s2buekJEyawunXrcqOsT58+ndna2irc7sqVK5mLiwurXbs2EwgEzMnJiS1YsIDl5ORI1Tt27Bhr1qwZ09TUZI0bN2ahoaEybb17945Nnz6dmZmZMW1tbebh4cHu3LmjUDw5OTkMgMz7E0IIqVnkzQdK9agkEAiwceNGjBo1CgBgZ2eHb7/9lnsG9JdffsGPP/5Y7bvzy83Nhb6+PnJycuhGJUIIqcHkzQdKXVO1srLC2bNnAQDXr19HamoqunXrxs1/8eIFdHV1lWmaEEIIqbaUuqY6duxYTJ48GcnJyfjvv/9Qv3599OjRg5sfGxsLJycnlQVJCCGEVAdKJdWJEydCS0sLkZGRaNWqFWbPng1tbW0A73s1ev78OcaNG6fSQAkhhJCqrkoN/VbV0DVVQgghgPz5oFyDlItEIty8eRMvX75Ex44dYWJiUp7mCCGEkE9ijFXITbA6OjoqGThF6aS6adMmBAcHIzs7GzweD2fOnEGXLl3w+vVrODg4YPXq1QgICCh3gIQQQoiEUCiskBth8/PzIRAIyt2OUnf/7t69G1OmTEG3bt3wyy+/4MMzyCYmJujSpQvCwsLKHRwhhBBSnSjdo1Lv3r2xf/9+vHnzRmZ+q1atsGnTpnIHRwghhJTFbcMqqMs5elppxCIRLkyZrcKIlEyqqampmDRpUpnzjYyMSk22hBBCiKqo8/nlSqoVQanTvwYGBnj9+nWZ85OTk2Fubq50UIQQQkh1pFRS7d69O3bs2IHs7GyZeUlJSdi5cyd69epV3tgIIYSQakWppLps2TKIxWI0bdoU8+fPB4/Hw969ezFs2DC0bt0aZmZmWLhwoapjJYQQQqo0pZJqvXr1cOPGDXTr1g3h4eFgjGHfvn3466+/MHjwYPz9999KPbMaERGB3r17o379+hAIBHBxcZG5u9jd3R08Hk/m9fHA5Tk5OQgMDISRkRFq164NPz8/ZGRkKLO6hBBCiFyUfk7VzMwMu3btwq5du/Dq1SuUlJTA1NQUampK5WkAwPr162FpaYl169bB1NQUZ86cwejRo/HkyRMsWrSIq9exY0esXbtWalnJAOUSAwcORFJSErZt2wYtLS3MmzcPPj4+uH79OjQ0ytXnBSGEEFIqpbJLQEAAxo4di3bt2gEATE1NpeZfvXoV27Ztwy+//KJQu3/99ZfUEW6XLl3w5s0brF+/HgsWLOAStoGBAdq3b19mO3FxcYiKikJUVBS8vLwAAPb29nB0dMThw4cxYMAAheIihBBC5KHUYeWePXvw4MGDMuenpaVh7969Crdb2injFi1aIDc3FwUFBXK3c/LkSRgYGMDT05Mrs7e3h4uLCyIjIxWOixBCCJGH8udqP+HZs2fcqDXldfnyZVhYWKB27dpc2YULFyAQCKClpQU3NzdcvHhRapmUlBTY29vL9OPo6Ogoc+31QyKRCLm5uVIvQgghRF5yn/49duwYjh07xk3v2LGDG6j8Q9nZ2Th79izatGlT7uAuX76MsLAwrFu3jitzc3PD8OHDYWtri2fPnmHt2rXw8PDAhQsX4OrqCgDIysqCgYGBTHuGhobIzMws8/1WrlyJxYsXlztuQgghNZPcSTU5ORkREREAAB6Ph/j4eNy4cUOqDo/Hg0AgQKdOnbB+/fpyBfbff/9h4MCB6Ny5s1TvTR8nvR49esDJyQlLly4t96ndoKAgTJs2jZvOzc1FgwYNytUmIYSQmkPupBoUFISgoCAAgJqaGkJDQzFkyJAKCSo7Oxs+Pj4wNjbGH3/88ck7igUCAXx9fXHo0CGuzNDQEE+ePJGpm5WVBSMjozLb4vP54FexLq8IIYRUH0rd/VtSUqLqODhv375Fjx49kJOTg7i4OOjr6yvchoODA86ePQvGmNR11ZSUFDRr1kyV4RJCCCGcCrlRSVnFxcUYMGAA7ty5g1OnTsHCwuKzyxQUFOD48eNS13B9fHyQlZWF6OhoruzevXu4desWunfvXiGxE0IIIUodqaqpqck1QrpYLFao3fHjx+P48eNYt24dcnNz8ffff3PzWrRogatXr2LNmjXo27cvLC0t8ezZM6xbtw7Pnz/nrvcCgKurK7y9vREQEIB169ZxnT84OzujX79+CsVECCGEyEuppLpw4UKZpCoWi5Geno6jR4/C3t4ePXr0ULjd06dPAwCmT58uMy8tLQ1169ZFYWEh5s6dizdv3kAgEKBDhw7Ytm0b2rZtK1U/PDwc06ZNw5gxY1BcXAwvLy9s3ryZelMihBBSYZTKMMHBwWXOy8jIQPv27WFnZ6dwu+np6Z+tc+rUKbna0tfXR2hoKEJDQxWOgxBCCFGGyq+p1q1bF+PGjcPSpUtV3TQhhBBSpVXIjUoCgQBpaWkV0TQhhBBSZak8qSYmJmLTpk1Knf4lhBBCqjOlrqlaWVmVevdvdnY2cnJyoKOjg6NHj5Y3NkIIIaRaUSqpurm5ySRVHo8HQ0ND2NjYYNCgQZ/suYgQQgj5GimVVPfs2aPiMAghhJDqr0r1qEQIIYRUZ0r3hJCVlYUDBw7g4cOHyMrKAmNMaj6Px6NnRAkhhNQoSiXVqKgo+Pn5oaCgAHp6ejA0NJSpI083hoQQQsjXRKmkOn36dJibm+Pw4cM06gshhBDy/yl1TTU1NRWTJk2ihEoIIYR8QKmkamtri7y8PFXHQgghhFRrSiXVZcuWYevWrXJ1gE8IIYTUFEol1ejoaJiamsLR0RG9evXChAkTMGnSJKnX5MmTFW43IiICvXv3Rv369SEQCODi4oJffvlF5s7i0NBQ2NnZQUtLC82bN8fx48dl2srJyUFgYCCMjIxQu3Zt+Pn5ISMjQ5nVJYQQQuSi1I1KW7Zs4f4uLaEB7+/+3bhxo0Ltrl+/HpaWlli3bh1MTU1x5swZjB49Gk+ePMGiRYsAAGFhYRg9ejTmzZuHLl26IDw8HH379sWlS5fQvn17rq2BAwciKSkJ27Zt4wYp9/HxwfXr12lMVUIIIRWCxz4+DKxEr1+/homJiVTZmDFjEB4ejqysLKipqcHe3h6tWrXC/v37uTodOnSAgYEBIiMjAQBxcXHo0KEDoqKi4OXlBQC4e/cuHB0dERYWhgEDBsgVT25uLvT19ZGTkwM9PT0VrSUhhBBlFRQUQFdXFwDQ5ecNUOfzlW5LLBLh3A9TAAD5+fkQCARl1pU3H1SpHpU+TqgA0KJFC+Tm5qKgoAAPHz7EvXv3ZJLioEGDEB0dDZFIBAA4efIkDAwM4OnpydWxt7eHi4sLl3gJIYQQVatSSbU0ly9fhoWFBWrXro2UlBQAgIODg1QdR0dHFBYWcmO4pqSkwN7eXqYDCkdHR66N0ohEIuTm5kq9CCGEEHnJlVTV1NSgoaGBwsJCblpdXf2TL1Vct7x8+TLCwsIwY8YMAO+7RgQAAwMDqXqSHp0yMzO5eh/XkdST1CnNypUroa+vz70aNGhQ7nUghBBSc8iV+RYuXAgej8clSsl0Rfrvv/8wcOBAdO7cGZMmTarQ95IICgrCtGnTuOnc3FxKrIQQQuQmV1INDg7+5LSqZWdnw8fHB8bGxvjjjz+gpvb+gFpyRJqTkwNzc3OuvuQIVjKGq6GhIZ48eSLTblZW1ifHeeXz+eCX46I3IYSQmq3KXVN9+/YtevTogZycHJw8eRL6+vrcPMm11I+vi6akpEBTUxPW1tZcvbt378o835qSkiJzPZYQQghRlXJd+Lx48eInh36bOnWqQu0VFxdjwIABuHPnDi5dugQLCwup+dbW1rCzs+M6iZAIDw9H165doampCQDw8fHB0qVLER0dDQ8PDwDAvXv3cOvWLcyePVuZVSWEEEI+S6mkmpCQgIEDByI1NVUmmUook1THjx+P48ePY926dcjNzcXff//NzWvRogX4fD6Cg4MxdOhQ2NjYoHPnzggPD0d8fDwuXrzI1XV1dYW3tzcCAgKwbt06rvMHZ2dn9OvXT5lVJoQQQj5LqaQ6atQovHz5Etu2bUO7du2kTtGWx+nTpwG8H1ruY2lpabC0tMTgwYMhFAoREhKCkJAQ2Nvb48iRI3B1dZWqHx4ejmnTpmHMmDEoLi6Gl5cXNm/eTL0pEUIIqTBK9aikra2NJUuWYObMmRURU5VBPSoRQkjV8lX2qGRra1vhj9QQQggh1Y1SSTU4OBg//fQTnj59qup4CCGEkGpLqQuM/fr1w7t372Bvb4+uXbuifv36UFdXl6qjzCg1hBBCSHWmVFK9cOECfvjhBwiFQvz111+l1qGkSgghpKZR6vTvxIkToaenh6ioKGRnZ6OkpETmJRaLVR0rIYQQUqUpdaSampqKkJAQqaHVCCGEkJpOqSNVJycn5OTkqDoWQgghpFpTKqmuXbsW27dvx9WrV1UdDyGEEFJtKXX6d926dahduzZcXV3RpEkTNGzYsNS7f48dO6aSIAkhhJDqQKmkevv2bfB4PDRs2BD5+flITk6WqUOdQxBCCKlplEqq6enpKg6DEEIIqf6q3HiqhBBCSHUlV1J98uSJ0m9QnmUJIYSQ6kSupNq4cWMEBAQodLfvlStXMHz4cNja2sq9TGpqKsaNGwcXFxdoaGigadOmMnXc3d3B4/FkXikpKVL1cnJyEBgYCCMjI9SuXRt+fn7IyMiQOxZCCCFEUXJdU7106RLmz5+P9u3bo1GjRujSpQtatmwJKysrGBoagjGGrKwspKWl4fr16zh37hyePn2Kzp07Sw0e/jlJSUk4ceIE2rVrx/XMVJqOHTti7dq1UmWWlpZS0wMHDkRSUhK2bdvGDVLu4+OD69ev05iqhBBCKoRc2aVt27Y4ffo0EhISsHv3bhw7dgy7d+8G8H93+UqGZW3QoAH69OmDgIAAuLi4KBRMz5490bt3bwDAiBEjcP369VLrGRgYoH379mW2ExcXh6ioKERFRcHLywsAYG9vD0dHRxw+fBgDBgxQKC5CCCFEHgodsrm4uGDjxo3YuHEjnj17hpSUFLx58wYAYGxsDAcHB9SrV0/pYNTUVHPf1MmTJ2FgYCDVjaK9vT1cXFwQGRlJSZUQQkiFUPo8aL169cqVQMvjwoULEAgEEIvFaNeuHZYuXYpOnTpx81NSUmBvby/zrKyjo6PMtdcPiUQiiEQibjo3N1f1wRNCCPlqVbtHatzc3LBx40acOnUKe/fuhVAohIeHB+Li4rg6WVlZMDAwkFnW0NAQmZmZZba9cuVK6Ovrc68GDRpUxCoQQgj5SlW7O3YWL14sNd2jRw84OTlh6dKliIyMLFfbQUFBmDZtGjedm5tLiZUQQojcql1S/ZhAIICvry8OHTrElRkaGpb6fGxWVhaMjIzKbIvP54PP51dInIQQQr5+1e70rzwcHBxw9+5d7o5kiZSUFDg4OFRSVIQQQr521T6pFhQU4Pjx42jTpg1X5uPjg6ysLERHR3Nl9+7dw61bt9C9e/fKCJMQQkgNoJLTvzk5OdDV1ZUZ/k1RQqGQuy766NEj5Obmcqd13dzckJKSgjVr1qBv376wtLTEs2fPsG7dOjx//hwRERFcO66urvD29kZAQADWrVvHdf7g7OyMfv36lStGQkjNxRiDUChUebs6Ojpf7cheqt5mBQUFKmurIiidVK9fv4758+fj4sWLKCwsxOnTp9GlSxe8fv0agYGBmDp1Ktzd3RVq8+XLl+jfv79UmWQ6JiYG9evXR2FhIebOnYs3b95AIBCgQ4cO2LZtG9q2bSu1XHh4OKZNm4YxY8aguLgYXl5e2Lx5M/WmRAhRmlAohK6ursrbzc/Ph0AgUHm7VUFFbbOqSqkMc+XKFXTp0gUWFhYYNmwYdu3axc0zMTFBTk4Otm/frnBStbS0lLkO+rFTp07J1Za+vj5CQ0MRGhqqUAyEEEKIspRKqnPnzoWjoyP+/vtv5OXlSSVVAOjcuTP27t2rkgAJIaQqctuwCurleFpALBLhwpTZKoyo6uuzuSM0+OW7TPgutxDHZ/ytoohUT6mkeu3aNaxcuRJ8Ph/5+fky8y0sLPD8+fNyB0cIIVWVOp9frqRaE2nw1cudVMu7fEVT6u7fWrVqlTmCDAA8ffq0Rp1DJ4QQQgAlk2r79u2lOlv4UEFBAXbv3g03N7dyBUYIIYRUN0ol1cWLF+P69evw9fXFyZMnAQD//PMPdu3ahVatWuHVq1dYsGCBSgMlhBBCqjqlrqm2a9cOkZGR+OGHHzB8+HAAwPTp0wEANjY2iIyMhLOzs+qiJIQQQqoBpR/a7NKlC+7evYuEhATcv38fJSUlsLGxQatWrb7ah5gJIYSQTyl3TwguLi5wcXFRQSiEEEJI9VaupPr48WM8fPgQWVlZpXbaQF0CEkIIqUmUSqqPHz9GQEAAYmJiAKDUhMrj8SAWi8sXHSGEEFKNKJVU/f39ERcXhzlz5qBdu3bQ19dXdVyEEEJItaNUUv37778xe/ZsLF68WNXxEEIIIdWWUs+p1q9fH4aGhqqOBampqRg3bhxcXFygoaGBpk2bllovNDQUdnZ20NLSQvPmzXH8+HGZOjk5OQgMDISRkRFq164NPz8/ZGRkqDxmQgghREKppDpjxgyEhoaqfFzBpKQknDhxAo0bN0aTJk1KrRMWFobRo0dj4MCBOHnyJFxdXdG3b1/8/bd0B8sDBw7E6dOnsW3bNvz++++4e/cufHx8UFxcrNKYCSGEEAmlTv+OHTsWYrEYtra28PPzQ/369WUGKOfxeJg6dapC7fbs2RO9e/cGAIwYMQLXr1+XqbNo0SIMGjQIS5cuBfB+RJzbt29jyZIl3ADncXFxiIqKQlRUFLy8vAAA9vb2cHR0xOHDhzFgwACF15kQQgj5HKWSamJiIlavXo2MjAxs3ry51DrKJFU1tU8fOD98+BD37t3DqlWrpMoHDRqEmTNnQiQSgc/n4+TJkzAwMICnpydXx97eHi4uLoiMjKSkSgghpEIolVTHjBnDDUT+Je/+TUlJAQA4ODhIlTs6OqKwsBBpaWlwcHBASkoK7O3tZXp2cnR05NoojUgkgkgk4qZzc3NVGD0hhJCvnVJJNSEhAYsXL8bo0aNVHc8nZWVlAQAMDAykyiU3TWVmZnL1Pq4jqSepU5qVK1fSHc2EEEKUptSNSlZWVqqOo0oICgpCTk4O93ry5Ellh0QIIaQaUXrot59++umLJx3JEWlOTo5UueQI1sjIiKv3cR1JPUmd0vD5fOjp6Um9CCGEEHkpdfr34sWLMDAwgL29PTw8PNCgQYNS7/7duHGjSoKUkFxLlVwzlUhJSYGmpiasra25emfPngVjTOq6akpKCpo1a6bSmAghhBAJpZLqli1buL9L63gBqJikam1tDTs7O0RERHCP3gBAeHg4unbtCk1NTQCAj48Pli5diujoaHh4eAAA7t27h1u3bmH27NkqjYkQQgiRUCqplpSUqDoOAIBQKOSeNX306BFyc3Nx6NAhAICbmxtMTU0RHByMoUOHwsbGBp07d0Z4eDji4+Nx8eJFrh1XV1d4e3sjICAA69atg5aWFubNmwdnZ2caOYcQQkiFKfd4qqr08uVL9O/fX6pMMh0TEwN3d3cMHjwYQqEQISEhCAkJgb29PY4cOQJXV1ep5cLDwzFt2jSMGTMGxcXF8PLywubNm6GhUaVWmRBCyFekSmUYS0vLUoeR+1hgYCACAwM/WUdfXx+hoaEIDQ1VVXiEEELIJ8mVVNXU1KCmpgahUAhNTU2oqanJdKzwMR6PR/3sEkIIqVHkSqoLFy4Ej8fjTp1KpgkhhBDyf+RKqsHBwfj111/x+PFjWFpaIjg4uILDIoQQQqofuTt/GDlyJK5cuVKRsRBCCCHVmtxJVZ4biAghhJCaTKluCgkhhBAiS6FHat68eYPHjx/LXb9hw4YKB0QIIYRUVwol1SlTpmDKlCly1xeLxYrGQwgpA2MMQqFQ5e3q6Oh8tXfzq3qbFRQUqKytqkyV262mbDMJhZLqoEGD0LJly4qKhRDyCUKhELq6uipvNz8/HwKBQOXtVgUVtc2+drTdlKdQUvX19cWQIUMqKhZCCCGkWqtS3RQSQuTjtmEV1Pl8pZcXi0S4MKVmjdjUZ3NHaPDVP1/xE97lFuL4jL9VFFH1sHPJt+BrKr/dcvML8eOymvM4JiVVQqohdT6/XEm1JtLgq5c7qZZ3+eqIr6kOrXKst6iwZm0zuR+padSoEZ1jJ4QQQj5B7qSalpaGXr16VWQsctmzZw94PJ7Ma86cOVL1QkNDYWdnBy0tLTRv3rzMwdQJIYQQVam2p39PnToFfX19btrCwoL7OywsDKNHj8a8efPQpUsXhIeHo2/fvrh06RLat29fGeESQgipAaptUm3VqhVMTExKnbdo0SIMGjQIS5cuBQB07twZt2/fxpIlSxAZGfklwySEEFKDfHXdFD58+BD37t3DgAEDpMoHDRqE6OhoiESiSoqMEELI167aJlUnJyeoq6vD2toaK1eu5HpvSklJAQA4ODhI1Xd0dERhYSHS0tLKbFMkEiE3N1fqRQghhMhLqaS6ZMkSJCYmljk/KSkJS5YsUTqoT6lbty4WL16MX3/9FSdPnkT37t0xf/58TJ48GQCQlZUFADAwMJBaztDQEACQmZlZZtsrV66Evr4+92rQoEGFrAMhhJCvk1JJNTg4GLdv3y5zfmJiIhYvXqx0UJ/i7e2NhQsXwtvbG15eXtiyZQumTZuGbdu2ISMjo1xtBwUFIScnh3s9efJERVETQgipCSrk9G9mZiY0NTUroulSDRgwAGKxGAkJCdwRaU5OjlQdyRGskZFRme3w+Xzo6elJvQghhBB5yX3378WLF3H+/Hlu+vDhw0hNTZWpl52djfDwcDRr1kwlASpKci01JSUF9vb2XHlKSgo0NTVhbW1dKXERQgj5+smdVGNiYrhTujweD4cPH8bhw4dLrdukSRNs3rxZNRHKISwsDOrq6mjRogXMzc1hZ2eHiIgI9O7dm6sTHh6Orl27ftEjaEIIITWL3El11qxZ+PHHH8EYg5mZGbZt24bvvvtOqg6Px4OOjg60tLRUHqiEt7c3unTpwh0J//nnn9ixYwcmT54Mc3NzAO+v+Q4dOhQ2Njbo3LkzwsPDER8fj4sXL1ZYXIQQQojcSVVbWxva2toA3ndZaGpqCh0dnQoLrCwODg4IDQ3Ff//9h5KSEtjZ2WHDhg2YOHEiV2fw4MEQCoUICQlBSEgI7O3tceTIEbi6un7xeL8WNEC2cmiwZ8XRNlMObbeqQakelRo1aiRTJhQKERYWBpFIhO7du5daRxU2btyIjRs3frZeYGAgAgMDKySGmogGyFYODfasONpmyqHtVjUolVQDAwMRHx/PPataWFiI9u3bc9P6+vo4d+4cWrRoobpICSGEkCpOqaQaExODYcOGcdP79+9HYmIifv/9dzRv3hzfffcdFi9ejKNHj6oqTlKF0ADZyinvINk0QLbiatoA2RK3Z66ATjluynydn4/2G4NVF1ANolRSff78OSwtLbnpo0ePonXr1hg8eDAAYPTo0VizZo1KAiRVDw2QrZzyDpJNA2QrrqYNkC2ho6kJHU3lv6M6mtRHurKU6vxBIBAgOzsbAFBcXIzz58/D29ubm1+7dm2ZzhcIIYSQr51SR6otW7bEzp070blzZ/z555/Iy8tDz549ufkPHjxAnTp1VBYkIYQQUh0olVSXL18Ob29vtG7dGowx+Pn5oW3bttz8I0eOoGPHjioLkhBCCKkOlEqqrVu3RkpKCq5cuQIDAwO4ublx87KzszF+/HipMkIIIaQmUCqpAoCpqalUN4ASBgYG3DBspHLRw+CKU3UnF7TdFFdTthn5OimdVMViMSIiIhATE4OXL19iyZIlaNasGXJychAdHY2OHTvSddVKRg+DK462mXJouxHynlJ3/2ZnZ6Njx44YMmQIDhw4gD///BOvXr0CAOjq6mLSpEly9XpECCGEfE2UOlKdM2cOkpKSEBUVhRYtWsDMzIybp66uDj8/P0RGRmLFihUqC5SUD3U8oLjydjwA1MzOB6jjAVKTKZVUjx49iokTJ8LT0xNv3ryRmW9nZ4c9e/aUN7YapyKv533NHQ9U1PW88nY8ANTMzgeo4wFSkymVVHNycmBlZVXm/KKiIhQXFysdVE1F16WUQ9uNEFJVKHVN1cbGBjdv3ixz/unTp9GkSROlg1KVlJQUeHp6QiAQwNzcHLNmzUJhYWFlh0UIIeQrJfeR6sWLF+Ho6AhTU1OMGjUKs2fPhru7O7p27Qrg/QDlIpEIS5YswalTp7Bjx44KC1oeWVlZ6NKlC2xtbXH48GE8ffoU06ZNg1AoxJYtW1T2PhV16pGu5ymHrucRQiqT3Em1c+fO2LdvH4YMGYLJkycjKSkJgwcPhoGBAQBgyJAhePPmDYqLizF27NhKH8t027ZtyM3NxZEjR2BkZATgfT/F48ePx9y5c1GvXj2VvE9FnXqk63nKoet5hJDKJHdSZYxxf/N4POzcuRP+/v44dOgQ7t+/j5KSEtjY2GDAgAHo1KlThQSriJMnT8LDw4NLqAAwYMAAjBs3DqdPn8aIESMqLzg5iArFKm2jWFS+9j5cXiwqX+Ip7/KfIizn6X1hYRH3N+0D5VSlfaDK7f9xG7QP5FPT9gGPfZgtP0FNTQ2//fYbhgwZovIgKoKZmRkCAgIQEhIiVW5hYYHvv/9ephwARCIRRB9s5JycHDRs2BBPnjyBnp5eqe9TUFCgsqPemujZs2cQCATlaoP2QfnQPqh8tA8q3+f2QW5uLho0aIDs7Gzo6+uXWU+hu395PJ4i1StVVlYWd2r6Q4aGhsjMzCx1mZUrV2Lx4sUy5Q0aNFB1eOT/ox+Bykf7oPLRPqh88u6DvLw81SXVYcOGYdiwYXLV5fF41e6xmqCgIEybNo2bLikpQWZmJoyNjavVPxQfkvx39amjbVKxaB9ULtr+le9r2AeMMeTl5X02+SqUVD08PGBnZ1euwL4UQ0PDUgdKz8rKkrrO+iE+nw8+X/oml9KOdqsjPT29avth/lrQPqhctP0rX3XfB586QpVQKKn6+/tXm2uqDg4OSElJkSrLyclBRkYGHBwcKikqQgghXzOlOn+oDnx8fHD27FlkZ2dzZREREVBTU4OXl1flBUYIIeSr9dUm1XHjxqF27dro06cPTp8+jd27d2PmzJkYN25cjbopgM/nY9GiRTKntcmXQ/ugctH2r3w1aR98tY/UAMCdO3cwceJEXLlyBbVr18bw4cOxfPlyaJajxx1CCCGkLHInVUIIIYR82ld7+pcQQgj50iipEkIIISpCSZUQQghREUqq1URSUhL69+8Pa2tr6OjowMTEBJ06dcJff/3F1SkpKcGePXvQq1cvNGjQAAKBAE2bNsWyZcvw7t07qfbS09PB4/Gwdu1aqXLGGMaOHQsej4fg4OAvsWrVzs2bN9GrVy8YGRlBR0cHTZs2xaZNm0qtm52dDTMzM/B4PBw6dEhq3p49e8Dj8XD9+nWp8pycHLRt2xZaWlo4depUha1HVZefn49FixahW7duMDIyAo/Hw549e6TqKPKZB95v21mzZsHW1hba2tpo1KgRAgMD8fjxY6l6I0aMKHX0qdu3b8PExASWlpZIT09X5epWOdeuXcOPP/4IJycnCAQCNGzYEAMGDMC9e/ek6o0YMQI8Hk/mVVZ/AA8ePMCQIUNgZmYGbW1t2NraYt68eVJ13N3d0bRpU5llo6OjoaOjg5YtW5bZ3WxlU6jzB1J5Hj16hLy8PPj7+6NevXoQCoX4448/0KtXL2zfvh1jxoyBUCjEyJEj0b59e4wbNw5mZmaIi4vDokWLEB0djXPnzn2yu0XGGMaPH48dO3ZgwYIFlFRLcfr0afTs2RMtWrTAggULoKuriwcPHuC///4rtf7ChQsVGm83NzcXXl5euH37No4cOYJu3bqpKvRq5/Xr11iyZAkaNmyI5s2b4/z58zJ1FPnMl5SUwNPTE8nJyRg/fjzs7OyQmpqKrVu3IioqCnfu3EHt2rXLjCcxMRFdu3aFQCBATEwMLC0tK2jNq4ZVq1YhNjYW/fv3h7OzM54/f44tW7agZcuW+Pvvv6WSHp/Px65du6SWL633oYSEBLi7u8PCwgLTp0+HsbExHj9+jCdPnnw2nnPnzqFnz56wt7fH2bNny+wZr9IxUm0VFxez5s2bM3t7e8YYYyKRiMXGxsrUW7x4MQPAzpw5w5WlpaUxAGzNmjVc2YQJExgANm/evIoPvhrKyclhderUYX379mVisfiz9f/991+moaHBlixZwgCwiIgIqfm7d+9mANi1a9cYY4zl5uay9u3bM01NTXb8+PEKWYfq5N27dywjI4Mxxti1a9cYALZ7926pOop85mNjYxkAtmXLFqm6v/zyCwPADh8+zJX5+/szgUDATScmJjJTU1PWoEED9uDBA1WsXpUXGxvLRCKRVNm9e/cYn89nQ4cO5co+3lZlEYvFrGnTpqxdu3ZMKBR+sq6bmxtzcnLips+fP890dHRY8+bN2evXrxVcky+LTv9WY+rq6txQRACgqamJDh06yNTr27cvgPfP7ZZl8uTJ+OmnnxAUFIRly5ZVSLzV3f79+/HixQssX74campqKCgoQElJSZn1J0+ejL59++Lbb7/9bNv5+fno1q0bbt68iT/++AO+vr6qDL1a4vP5MDc3/2QdRT7zubm5AIA6depI1a1bty4AQFtbu9T3uHPnDrp27Qo+n4+YmBhYW1vLvxLVWIcOHWSe6be1tYWTk1OpvyVisZjbxqU5ffo0EhMTsWjRImhra0MoFEIs/vz4qpcuXYKvry8aN26Ms2fPwtjYWPGV+YIoqVYzBQUFeP36NR48eID//e9/OHnyJLp27frJZZ4/fw4AMDExKXX+1KlTsWnTJsyePRsrVqxQecxfi7Nnz0JPTw9Pnz6Fvb09dHV1oaenhx9++EHm+l1ERASuXLmC1atXf7bdgoIC+Pj44Nq1a4iIiECPHj0qahVqjNI+861bt4ZAIMCCBQtw7tw5PH36FBcuXMCsWbPQpk0beHh4yLRz9+5ddOnSBRoaGoiJiYGNjc0XW4eqiDGGFy9eyPyWCIVC6OnpQV9fH0ZGRpgwYQLy8/Ol6pw9exbA+3+WJPtCR0cHgwYNKvP6aGxsLLp37w4rKytER0eX+RtWpVT2oTJRzNixYxkABoCpqakxPz8/lpmZ+cllPDw8mJ6eHsvKyuLKJKd/GzVqxACwmTNnVnDk1Z+zszPT0dFhOjo6bOLEieyPP/5gEydOZADYoEGDuHpCoZA1bNiQBQUFMcYYi4mJ+eTp30aNGrFatWqxo0ePftH1qU7KOv1bltI+84wxdvz4cVa3bl3uOwSAeXt7s7y8PKl6/v7+rFatWqxu3bqsXr167N69eypak+pt3759DAALDQ3lyubMmcNmz57NwsPD2YEDB5i/vz8DwDp27MiKioq4er169WIAmLGxMRs6dCg7dOgQW7BgAdPQ0GAdOnRgJSUlXF03NzdmZGTEateuzZycnNjLly+/6HqWB92oVM1MmTIFfn5+ePbsGQ4ePAixWIzCwsIy669YsQJnz57F1q1bSx3G7sWLFwBQbYb0q0z5+fkQCoUYN24cd7dvv379UFhYiO3bt2PJkiWwtbVFSEgIioqKMHfuXLnaffHiBbS0tNCgQYOKDL/G+NRn3tTUFC1atODuak1ISMDq1asxcuRIRERESNUVi8V4/fo17O3tq8cRUgVLSUnBhAkT4OrqCn9/f6585cqVUvUGDRoEOzs7zJs3D4cOHcKgQYMAgDtybdOmDX777TcAwHfffQcdHR0EBQUhOjpa6mxBQUEBRCIR6tSpU72Gi6vsrE7Kx9PTk7Vp00bqvzyJsLAwxuPxWGBgoMw8yZHqokWLWJs2bZiamprMkRSR5uTkxACwCxcuSJVfuHCBAWB79+5laWlpTFtbm/3yyy/c/M8dqe7du5cZGxszU1NTlpKS8kXWpbqR90j1U5/5Bw8eMB0dHXbo0CGp8j179jAALDIykiuT3Hxz4MABpqamxlxdXVl+fr5K1qU6ysjIYNbW1qxBgwbs6dOnn60vFAqZmpqa1H7w9fXlPu8fevToEQPAFi9ezJVJblRatWoVA8D69u3LiouLVbdCFYiuqVZzfn5+uHbtmsyzY2fOnMHw4cPh6+uLbdu2lbm8rq4uTp48CQcHBwwdOhSnT5+u6JCrLcnoRh/f6GJmZgYAyMrKwsKFC2FhYQF3d3ekp6cjPT2du7736tUrpKeny9zc1KRJE0RGRuLt27fw9PSU6/ECIutzn/k9e/bg3bt3Mtese/XqBeD99buPDRo0CFu2bEFcXBx3VqKmycnJgY+PD7Kzs3Hq1Cm5RvnS1taGsbGx1LVSeb4/H5s1axZmzZqFI0eOYPTo0WDVoKt6SqrV3Nu3bwG8/+BLxMfHo2/fvmjdujUOHjwIDY1Pn+U3NjbG6dOnUbduXfTr1w9xcXEVGnN11apVKwDA06dPpcqfPXsG4P2pxcePHyM1NRXW1tawsrKClZUVBg8eDAAYP348rKysSr1Dsm3btjh69ChevnwJT09PvHr1qoLX5usiz2f+xYsXYIzJ3HFaVFQEACguLi617R9++AHLli3D6dOnMWzYsE/e8f21effuHXr27Il79+7h+PHjaNKkiVzL5eXl4fXr1zA1NeXK5Pn+lGbVqlUYNWoUdu/ejRkzZiizGl8UJdVq4uXLlzJlRUVF+PXXX6Gtrc192O/cuQNfX19YWlri+PHjZT4m8DELCwucOXMGAoEAvr6++Pfff1Ua/9dgwIABAIDQ0FCp8l27dkFDQwPu7u5YtmwZjhw5IvVaunQpAHD/cQsEglLb79q1Kw4cOIDU1FR069btk48nkP8j72fezs4OjDEcPHhQqvzAgQMAgBYtWpT5HvPmzcPUqVMRERGBsWPHqi74KkwsFmPgwIGIi4tDREQEXF1dZeq8e/cOeXl5MuVLly4FY0yq85LevXuDz+dj9+7dUv+YSDqN8PT0LDOW7du3w8/PD+vXr6/yj/zRjUrVxNixY5Gbm4tOnTrBwsICz58/x++//46UlBSsW7cOurq6yMvLg7e3N7KysjBz5kycOHFCqg0bG5tSvxgStra2iIqKgru7O7y9vXH58uUa80yePFq0aIGAgAD88ssvKC4uhpubG86fP4+IiAgEBQWhXr16pZ4ak9ws06ZNG/Tp0+eT79G3b1/s3LkTAQEB6NWrF06dOgUtLa0KWJvqYcuWLcjOzuaOZv766y+u96qJEydCTU1N7s/8iBEjsHbtWowdOxa3bt2Ck5MTbt68iV27dsHJyYl7trUs69atQ1ZWFnbt2gUjIyOsWrWqAta46pg+fTr+/PNP9OzZE5mZmdzNRRLDhg3D8+fP0aJFCwwePJjrljAqKgqRkZHo1q0bevfuzdU3NzfHvHnzsHDhQnTr1g19+vTBP//8g507d2Lw4MFo06ZNmbGoqanh999/R05ODhYsWAAjIyOMHz++Yla8vCr3ki6R14EDB5iHhwerU6cO09DQYIaGhszDw4MdO3aMqyO5+aisl7+/v0zdD3tUkrh06RLT1tZmVlZWct2UUJMUFhay4OBg7jGYxo0bs//973+fXOZzNypJelT60Nq1axkA1qNHD6nHEmoaySNfpb3S0tIU+swzxth///3HAgICmJWVFdPU1GR169Zlo0ePZq9evZKqV1YvQcXFxaxPnz4MAFu5cmVFrnqlc3Nz++S2ZYyxrKwsNmzYMNa4cWOmo6PD+Hw+c3JyYitWrGCFhYUybZaUlLDNmzczOzs7VqtWLdagQQM2f/58mbof96gkkZ+fz9q3b8/U1NTY77//XjErXk40SDkhhBCiInRNlRBCCFERSqqEEEKIilBSJYQQQlSEkiohhBCiIpRUCSGEEBWhpEoIIYSoCCVVQgghREUoqRJCCCEqQkmVEEIIURFKqoRUQ+fPnwePx8OhQ4cqOxS5vHjxAn5+fjA2NgaPx8OGDRsqOyRCKgQlVULKsGfPHvB4PGhpackMVwUA7u7uaNq0aSVEVv1MnToVUVFRCAoKwr59+6RGL/kYj8eTeunp6cHNzU2ms3xCqiIapYaQzxCJRAgJCcHmzZsrO5Rq69y5c+jdu7fc42F6enpi+PDhYIzh0aNH+Pnnn9GzZ0+cPHkS3t7eFRwtIcqjI1VCPsPFxQU7d+7khh+rSQoKClTSzsuXL7kh8ORhZ2eHYcOG4fvvv8f8+fNx9uxZMMawceNGlcRDSEWhpErIZ8ydOxdisRghISGfrJeeng4ej4c9e/bIzOPxeAgODuamg4ODwePxcO/ePQwbNgz6+vowNTXFggULwBjDkydP0Lt3b+jp6cHc3Bzr1q0r9T3FYjHmzp0Lc3NzCAQC9OrVC0+ePJGpFx8fj27dukFfXx86Ojpwc3NDbGysVB1JTMnJyRgyZAgMDQ3xzTfffHKdHz58iP79+8PIyAg6Ojpo37691GlaySl0xhh++ukn7pSuohwdHWFiYoIHDx5Ilb98+RKBgYGoU6cOtLS00Lx5c+zdu1eqTsuWLdGvXz+psmbNmoHH4+H27dtcWXh4OHg8Hu7cuQMAyMvLw5QpU2BpaQk+nw8zMzN4enri5s2bCsdPag5KqoR8hpWVFYYPH14hR6sDBw5ESUkJQkJC0K5dOyxbtgwbNmyAp6cnLCwssGrVKjRu3BgzZszAxYsXZZZfvnw5Tpw4gdmzZ2PSpEk4c+YMPDw88PbtW67OuXPn0KlTJ+Tm5mLRokVYsWIFsrOz0aVLF1y9elWmzf79+0MoFGLFihUYPXp0mbG/ePECHTp0QFRUFMaPH4/ly5fj3bt36NWrF44cOQIA6NSpE/bt2wfg/Sndffv2cdOKyMnJQVZWFgwNDbmyt2/fwt3dHfv27cPQoUOxZs0a6OvrY8SIEVJHtN9++y0uX77MTWdmZiIpKQlqamq4dOkSV37p0iWYmprC0dERADBu3Dj8/PPP+O6777B161bMmDED2traXNIlpFSVOZgrIVXZh4OIP3jwgGloaLBJkyZx8z8eSFkyYPbu3btl2gLAFi1axE0vWrSIAWBjxozhyoqLi1n9+vUZj8djISEhXHlWVhbT1taWGnBbMvC5hYUFy83N5coPHjzIALCNGzcyxt4PCm1ra8u8vb1ZSUkJV08oFDIrKyvm6ekpE9PgwYPl2j5TpkxhANilS5e4sry8PGZlZcUsLS2ZWCyWWv8JEybI1S4AFhgYyF69esVevnzJrl+/zrp168YAsDVr1nD1NmzYwACw3377jSsrLCxkrq6uTFdXl9suERERDABLTk5mjDH2559/Mj6fz3r16sUGDhzILevs7Mz69u3LTevr68sdMyESdKRKiBysra3x/fffY8eOHcjIyFBZu6NGjeL+VldXR+vWrcEYQ2BgIFduYGAAe3t7PHz4UGb54cOHo3bt2ty0n58f6tati8jISABAQkIC7t+/jyFDhuDNmzd4/fo1Xr9+jYKCAnTt2hUXL15ESUmJVJvjxo2TK/bIyEi0bdtW6hSxrq4uxowZg/T0dCQnJ8u3EUoRGhoKU1NTmJmZoXXr1oiOjsasWbMwbdo0qfc3NzfH4MGDubJatWph0qRJyM/Px4ULFwC8P1IFwB3pX7p0CW3atIGnpyd3pJqdnY3ExESuLvB+u8fHx9fIa+lEeZRUCZHT/PnzUVxc/Nlrq4po2LCh1LS+vj60tLRgYmIiU56VlSWzvK2trdQ0j8dD48aNkZ6eDgC4f/8+AMDf3x+mpqZSr127dkEkEiEnJ0eqDSsrK7lif/ToEezt7WXKJadPHz16JFc7penduzfOnDmDEydOcNd6hUIh1NT+7yfr0aNHsLW1lSor7f3r1KkDW1tbLoFeunQJ3377LTp16oRnz57h4cOHiI2NRUlJiVRSXb16NRITE9GgQQO0bdsWwcHBpf5jQ8iH6JEaQuRkbW2NYcOGYceOHZgzZ47M/LJuwBGLxWW2qa6uLlcZADDG5Iz0/0iOQtesWQMXF5dS6+jq6kpNa2trK/w+qla/fn14eHgAALp37w4TExP8+OOP6Ny5s8xNR/L45ptvEB0djbdv3+LGjRtYuHAhmjZtCgMDA1y6dAl37tyBrq4uWrRowS0zYMAAfPvttzhy5AhOnz6NNWvWYNWqVTh8+DB8fHxUtq7k60JHqoQoQHK0umrVKpl5kptosrOzpcrLc8T2OZIjUQnGGFJTU2FpaQkAsLGxAQDo6enBw8Oj1FetWrWUeu9GjRrh7t27MuUpKSncfFUZO3YsbGxsMH/+fO6fi0aNGuH+/fsyp69Le/9vv/0Wjx8/RlhYGMRiMTp06AA1NTV88803uHTpEi5duoQOHTrI/ENTt25djB8/HkePHkVaWhqMjY2xfPlyla0X+fpQUiVEATY2Nhg2bBi2b9+O58+fS83T09ODiYmJzF26W7durbB4fv31V+Tl5XHThw4dQkZGBnck1apVK9jY2GDt2rXIz8+XWf7Vq1dKv3f37t1x9epVxMXFcWUFBQXYsWMHLC0t0aRJE6Xb/piGhgamT5+OO3fu4NixY9z7P3/+HOHh4Vy94uJibN68Gbq6unBzc+PKJad1V61aBWdnZ+jr63Pl0dHRuH79utSpX7FYLHNa3MzMDPXq1YNIJFLZepGvD53+JURB8+bNw759+3D37l04OTlJzRs1ahRCQkIwatQotG7dGhcvXsS9e/cqLBYjIyN88803GDlyJF68eIENGzagcePG3KMwampq2LVrF3x8fODk5ISRI0fCwsICT58+RUxMDPT09PDXX38p9d5z5szBgQMH4OPjg0mTJsHIyAh79+5FWloa/vjjD5lrneU1YsQILFy4EKtWrUKfPn0wZswYbN++HSNGjMCNGzdgaWmJQ4cOITY2Fhs2bJC6gatx48YwNzfH3bt3MXHiRK68U6dOmD17NgBIJdW8vDzUr18ffn5+aN68OXR1dXH27Flcu3atzGeGCQFAj9QQUpYPH6n5mL+/PwMg9UgNY+8fVQkMDGT6+vqsdu3abMCAAezly5dlPlLz6tUrmXYFAoHM+338+I7kkZoDBw6woKAgZmZmxrS1tZmvry979OiRzPK3bt1i/fr1Y8bGxozP57NGjRqxAQMGsOjo6M/G9CkPHjxgfn5+zMDAgGlpabG2bduy48ePy9SDgo/UlFU3ODiYAWAxMTGMMcZevHjBRo4cyUxMTJimpiZr1qxZqY80McZY//79GQAWHh7OlRUWFjIdHR2mqanJ3r59y5WLRCI2c+ZM1rx5c1a7dm0mEAhY8+bN2datW+VaB1Jz8RhT4u4HQgghhMiga6qEEEKIilBSJYQQQlSEkiohhBCiIpRUCSGEEBWhpEoIIYSoCCVVQgghREUoqRJCCCEqQkmVEEIIURFKqoQQQoiKUFIlhBBCVISSKiGEEKIilFQJIYQQFfl/iO0Z9L+3yNwAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 500x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# read file \"test_times_hammersweep.csv\" into df\n",
    "# and plot the data\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "df = pd.read_csv(\"test_times_hammersweep_press.csv\")\n",
    "\n",
    "# melt one_bank, 16_banks, 32_banks into one column, using hammer as index\n",
    "df = pd.melt(df, id_vars=['HAMMER'], value_vars=['one_bank', '16_banks', '32_banks'], var_name='test_params', value_name='time')\n",
    "\n",
    "# remove anything but \"one_bank\" from df\n",
    "df = df[df['test_params'] == 'one_bank']\n",
    "# store length of df\n",
    "n = len(df)\n",
    "\n",
    "# concat df 3 times to itself: we are going to add a new column with 4 values: 32768, 65536, 131072, 262144\n",
    "df = pd.concat([df] * 4)\n",
    "\n",
    "# sort by HAMMER\n",
    "df = df.sort_values(by='HAMMER')\n",
    "\n",
    "\n",
    "# add a new column numberofrows with values 32768, 65536, 131072, 262144\n",
    "df['numberofrows'] = [32768, 65536, 131072, 262144] * n \n",
    "\n",
    "# multiply time by numberofrows\n",
    "df['time'] = df['time'] * df['numberofrows']\n",
    "\n",
    "# convert numberofrows to K notation one by one\n",
    "df['numberofrows'] = df['numberofrows'].replace(32768, '32K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(65536, '64K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(131072, '128K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(262144, '256K')\n",
    "\n",
    "# plot using seaborn: barplot: hue is hammer, y is time, x is numberofrows\n",
    "import seaborn as sns\n",
    "\n",
    "plt.figure(figsize=(5, 2))\n",
    "\n",
    "df = df[df['test_params'] == 'one_bank']\n",
    "\n",
    "sns.set_palette(\"husl\", 6)\n",
    "\n",
    "# convert time to hours, it is seconds right now\n",
    "df['time'] = df['time'] / 60\n",
    "\n",
    "# grid behind bars\n",
    "sns.barplot(x='numberofrows', y='time', hue='HAMMER', data=df, edgecolor='black', linewidth=1.5)\n",
    "\n",
    "plt.ylabel(\"Test Time (minutes)\", fontsize=12)\n",
    "\n",
    "plt.xlabel(\"Number of Rows\", fontsize=12)\n",
    "\n",
    "plt.xticks([0, 1, 2, 3], ['32K', '64K', '128K', '256K'], fontsize=12)\n",
    "\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.4), ncol=4, fontsize=10, title='Hammer Count $(t_{AggOn} = 7.8\\mu{}s)$')\n",
    "\n",
    "# get reference to ax\n",
    "ax = plt.gca()\n",
    "\n",
    "# y axis labels\n",
    "plt.yticks([0, 50, 100, 150, 200, 250, 300], fontsize=11)\n",
    "\n",
    "# ax.set_axisbelow(True)\n",
    "# ax.grid(axis='y', linestyle='dashed')\n",
    "\n",
    "# save figure as \"test_times_hammer_row.pdf\"\n",
    "\n",
    "plt.savefig(\"press_test_times_hammer_row_1.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "   HAMMER      one_bank      16_banks      32_banks\n",
      "0     500  1.594305e+06  1.704808e+06  1.823686e+06\n",
      "1    1000  3.184961e+06  3.396220e+06  3.621030e+06\n",
      "2    2000  6.366274e+06  6.779043e+06  7.215719e+06\n",
      "3    4000  1.272890e+07  1.354469e+07  1.440510e+07\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "energy_hammer_csv = \"\"\"\n",
    "HAMMER,one_bank,16_banks,32_banks\\n\n",
    "500,1594304.779,1704808.316,1823685.68\\n\n",
    "1000,3184961.24,3396219.977,3621030.141\\n\n",
    "2000,6366274.162,6779043.299,7215719.063\\n\n",
    "4000,12728900.01,13544689.94,14405096.91\n",
    "\"\"\"\n",
    "\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import seaborn as sns\n",
    "\n",
    "# convert the energy_hammer_csv into a dataframe\n",
    "from io import StringIO\n",
    "\n",
    "df = pd.read_csv(StringIO(energy_hammer_csv))\n",
    "\n",
    "print(df)\n",
    "# melt one_bank, 16_banks, 32_banks into one column, using hammer as index\n",
    "\n",
    "df = pd.melt(df, id_vars=['HAMMER'], value_vars=['one_bank', '16_banks', '32_banks'], var_name='test_params', value_name='energy')\n",
    "\n",
    "# energy is in nJ, plot in mJ\n",
    "\n",
    "df['energy'] = df['energy'] / 1e6\n",
    "\n",
    "# figure size\n",
    "plt.figure(figsize=(5, 2))\n",
    "\n",
    "# plot using seaborn\n",
    "\n",
    "sns.set_palette(\"husl\", 6)\n",
    "\n",
    "sns.barplot(x='test_params', y='energy', hue='HAMMER', data=df, edgecolor='black', linewidth=1.5)\n",
    "\n",
    "plt.ylabel(\"Energy (mJ)\", fontsize=12)\n",
    "\n",
    "plt.xlabel(\"Number of Simultaneously Tested Banks\", fontsize=12)\n",
    "\n",
    "plt.xticks([0, 1, 2], ['1', '16', '32'], fontsize=12)\n",
    "\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.40), ncol=4, fontsize=10, title='Hammer Count $(t_{AggOn} = 7.8\\mu{}s)$')\n",
    "\n",
    "plt.yticks([0, 3, 6, 9, 12, 15], fontsize=11)\n",
    "\n",
    "plt.savefig(\"press_energy_hammersweep_1.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "   numberofrows test_params       energy\n",
      "0           32K    one_bank  10436.48099\n",
      "1           64K    one_bank  20872.96198\n",
      "2          128K    one_bank  41745.92396\n",
      "3          256K    one_bank  83491.84792\n",
      "4           32K    16_banks  11128.73362\n",
      "5           64K    16_banks  22257.46724\n",
      "6          128K    16_banks  44514.93448\n",
      "7          256K    16_banks  89029.86896\n",
      "8           32K    32_banks  11865.39157\n",
      "9           64K    32_banks  23730.78313\n",
      "10         128K    32_banks  47461.56626\n",
      "11         256K    32_banks  94923.13253\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "energy_row_csv = \"\"\"\n",
    "numberofrows,one_bank,16_banks,32_banks\\n\n",
    "32768,10436480.99,11128733.62,11865391.57\\n\n",
    "65536,20872961.98,22257467.24,23730783.13\\n\n",
    "131072,41745923.96,44514934.48,47461566.26\\n\n",
    "262144,83491847.92,89029868.96,94923132.53\n",
    "\"\"\"\n",
    "\n",
    "df = pd.read_csv(StringIO(energy_row_csv))\n",
    "\n",
    "df = pd.melt(df, id_vars=['numberofrows'], value_vars=['one_bank', '16_banks', '32_banks'], var_name='test_params', value_name='energy')\n",
    "\n",
    "# energy is in J, plot in MJ\n",
    "\n",
    "df['energy'] = df['energy'] / 1e3\n",
    "\n",
    "# use the K notation for numberofrows (e.g., 32768 = 32K): do this one by one, match 32768 to 32K\n",
    "df['numberofrows'] = df['numberofrows'].replace(32768, '32K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(65536, '64K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(131072, '128K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(262144, '256K')\n",
    "\n",
    "plt.figure(figsize=(5, 2))\n",
    "\n",
    "sns.set_palette(\"husl\", 4)\n",
    "\n",
    "sns.barplot(x='test_params', y='energy', hue='numberofrows', data=df, edgecolor='black', linewidth=1.5)\n",
    "\n",
    "plt.ylabel(\"Energy (kJ)\", fontsize=12)\n",
    "\n",
    "plt.xlabel(\"Number of Simultaneously Tested Banks\", fontsize=12)\n",
    "\n",
    "plt.xticks([0, 1, 2], ['1', '16', '32'], fontsize=12)\n",
    "\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.4), ncol=4, fontsize=10, title='Number of Rows  $(t_{AggOn} = 7.8\\mu{}s)$')\n",
    "\n",
    "plt.yticks([0, 20000, 40000, 60000, 80000, 100000], fontsize=11)\n",
    "\n",
    "plt.savefig(\"press_energy_numberofrowssweep_100K.pdf\", bbox_inches='tight')\n",
    "\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "   numberofrows test_params      energy\n",
      "0           32K    one_bank  104.364810\n",
      "1           64K    one_bank  208.729620\n",
      "2          128K    one_bank  417.459240\n",
      "3          256K    one_bank  834.918479\n",
      "4           32K    16_banks  111.287336\n",
      "5           64K    16_banks  222.574672\n",
      "6          128K    16_banks  445.149345\n",
      "7          256K    16_banks  890.298690\n",
      "8           32K    32_banks  118.653916\n",
      "9           64K    32_banks  237.307831\n",
      "10         128K    32_banks  474.615663\n",
      "11         256K    32_banks  949.231325\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "energy_row_csv = \"\"\"\n",
    "numberofrows,one_bank,16_banks,32_banks\\n\n",
    "32768,10436480.99,11128733.62,11865391.57\\n\n",
    "65536,20872961.98,22257467.24,23730783.13\\n\n",
    "131072,41745923.96,44514934.48,47461566.26\\n\n",
    "262144,83491847.92,89029868.96,94923132.53\n",
    "\"\"\"\n",
    "\n",
    "df = pd.read_csv(StringIO(energy_row_csv))\n",
    "\n",
    "df = pd.melt(df, id_vars=['numberofrows'], value_vars=['one_bank', '16_banks', '32_banks'], var_name='test_params', value_name='energy')\n",
    "\n",
    "# energy is in J, plot in MJ\n",
    "\n",
    "df['energy'] = df['energy'] / 1e3 / 100\n",
    "\n",
    "# use the K notation for numberofrows (e.g., 32768 = 32K): do this one by one, match 32768 to 32K\n",
    "df['numberofrows'] = df['numberofrows'].replace(32768, '32K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(65536, '64K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(131072, '128K')\n",
    "df['numberofrows'] = df['numberofrows'].replace(262144, '256K')\n",
    "\n",
    "plt.figure(figsize=(5, 2))\n",
    "\n",
    "sns.set_palette(\"husl\", 4)\n",
    "\n",
    "sns.barplot(x='test_params', y='energy', hue='numberofrows', data=df, edgecolor='black', linewidth=1.5)\n",
    "\n",
    "plt.ylabel(\"Energy (kJ)\", fontsize=12)\n",
    "\n",
    "plt.xlabel(\"Number of Simultaneously Tested Banks\", fontsize=12)\n",
    "\n",
    "plt.xticks([0, 1, 2], ['1', '16', '32'], fontsize=12)\n",
    "\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.4), ncol=4, fontsize=10, title='Number of Rows  $(t_{AggOn} = 7.8\\mu{}s)$')\n",
    "\n",
    "plt.yticks([0, 200, 400, 600, 800, 1000], fontsize=11)\n",
    "\n",
    "plt.savefig(\"press_energy_numberofrowssweep_1K.pdf\", bbox_inches='tight')\n",
    "\n",
    "print(df)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> timing_calculator.py <==
timings = [
    
]
